Does relativistic cosmology software handle emergent volume evolution?

Several software packages for relativistic cosmological simulations that do not fully implement the Einstein equation have recently been developed. Two of the free-licensed ones are inhomog and gevolution. A key question is whether globally emergent volume evolution that is faster than that of a Friedmannian reference model results from the averaged effects of structure formation. Checking that emergent volume evolution is correctly modelled by the packages is thus needed. We numerically replace the software's default random realisation of initial seed fluctuations by a fluctuation of spatially constant amplitude in a simulation's initial conditions. The average volume evolution of the perturbed model should follow that of a Friedmannian expansion history that corresponds to the original Friedmannian reference solution modified by the insertion of the spatially constant perturbation. We derive the equations that convert from the perturbed reference solution to the effective solution. We find that inhomog allows emergent volume evolution correctly at first order through to the current epoch. For initial conditions with a resolution of $N = 128^3$ particles and an initial non-zero extrinsic curvature invariant $I_i = 0.001$, inhomog matches an exact Friedmannian solution to -0.0058% (Einstein-de Sitter, EdS) or -0.0033% (LCDM). We find that gevolution models the decaying mode to fair accuracy, and excludes the growing mode by construction. For $N = 128^3$ and an initial scalar potential $\Phi$ = 0.001, gevolution is accurate for the decaying mode to 0.012% (EdS) or 0.013% (LCDM). We conclude that this special case of an exact non-linear solution for a perturbed Friedmannian model provides a robust calibration for relativistic cosmological simulations.

==> anc/accuracy_parameters.dat <==
# Project title: Does relativistic cosmology software handle emergent volume evolution?
# Git commit (that produced this dataset): cc5ca58
# Git repository: https://codeberg.org/boud/gevcurvtest
# Pre-print: https://arxiv.org/abs/abs/2112.14174
# DOI (Zenodo): https://doi.org/10.5281/zenodo.6794222
#
# Copyright (C) 2022 Justyna Borkowska (jborkowska2203 gmail.com); Boud Roukema (boud astro.uni.torun.pl)
# Dataset is available under Creative Commons Public Domain (CC0).
# License URL: https://creativecommons.org/publicdomain/zero/1.0/
#
# Col  1: particle resolution N^(1/3)
# Col  2: accuracy epsilon (as a percentage; for inhomog EdS init invariant I = 0.0010)
# Col  3: accuracy epsilon (as a percentage; for inhomog EdS init invariant I = -0.0010)
# Col  4: accuracy epsilon (as a percentage; for inhomog LCDM init invariant I = 0.0010)
# Col  5: accuracy epsilon (as a percentage; for inhomog LCDM init invariant I = -0.0010)
  32 -0.0015 -0.0017 -0.0012 -0.0011 
  64 -0.0031 -0.0033 -0.0021 -0.0020 
 128 -0.0058 -0.0059 -0.0033 -0.0034 
#
# Col  1: particle resolution N^(1/3)
# Col  2: accuracy epsilon (as a percentage; for gevolution EdS init Phi = 0.0010)
# Col  3: accuracy epsilon (as a percentage; for gevolution EdS init Phi = -0.0010)
# Col  4: accuracy epsilon (as a percentage; for gevolution LCDM init Phi = 0.0010)
# Col  5: accuracy epsilon (as a percentage; for gevolution LCDM init Phi = -0.0010)
  32 0.01252 0.01257 0.01252 0.01257 
  64 0.01252 0.01257 0.01251 0.01258 
 128 0.01240 0.01246 0.01271 0.01286 


==> anc/flrw_ref_eff_constants.dat <==
# Project title: Does relativistic cosmology software handle emergent volume evolution?
# Git commit (that produced this dataset): cc5ca58
# Git repository: https://codeberg.org/boud/gevcurvtest
# Pre-print: https://arxiv.org/abs/abs/2112.14174
# DOI (Zenodo): https://doi.org/10.5281/zenodo.6794222
#
# Copyright (C) 2022 Justyna Borkowska (jborkowska2203 gmail.com); Boud Roukema (boud astro.uni.torun.pl)
# Dataset is available under Creative Commons Public Domain (CC0).
# License URL: https://creativecommons.org/publicdomain/zero/1.0/
#
# Col  1: FLRW model
# Col  2: initial first invariant I (inhomog) or initial Phi (gevolution)
# Col  3: a^r_i -- reference model initial scale factor
# Col  4: Omega_{m0}^{r} -- reference model current-epoch FLRW constants
# Col  5: Omega_{Lam0}^{r}
# Col  6: Omega_{k0}^{r}
# Col  7: H_{m0}^{r}
# Col  8: Omega_{m0}^{e} -- effective model current-epoch FLRW constants
# Col  9: Omega_{Lam0}^{e}
# Col 10: Omega_{k0}^{e}
# Col 11: H_{m0}^{e}
# Col 12: a^e_{FLRW}(a^r=1) - effective model current-epoch scale factor
# Col 13: a^e(a^r=1) - current-epoch effective scale factor from simulation
#
  inhomog_EdS   0.001   0.03306   1.00000   0.00000   0.00000  37.70000   0.95196   0.00000   0.04804  38.62028   1.00517    1.00516
  inhomog_EdS  -0.001   0.03306   1.00000   0.00000   0.00000  37.70000   1.05303   0.00000  -0.05303  36.75682   0.99480    0.99479
 inhomog_LCDM   0.001   0.03377   0.30890   0.69110   0.00000  67.74000   0.30405   0.68093   0.01502  68.24413   1.00423    1.00422
 inhomog_LCDM  -0.001   0.03377   0.30890   0.69110   0.00000  67.74000   0.31390   0.70158  -0.01548  67.23214   0.99576    0.99575
  gevolut_EdS   0.001   0.01040   1.00000   0.00000   0.00000  37.70000   1.00000   0.00000   0.00000  37.70000   1.00729    1.00726
  gevolut_EdS  -0.001   0.01040   1.00000   0.00000   0.00000  37.70000   1.00000   0.00000   0.00000  37.70000   0.99267    0.99264
 gevolut_LCDM   0.001   0.01018   0.30890   0.69110   0.00000  67.74000   0.30890   0.69110  -0.00000  67.74000   1.00572    1.00570
 gevolut_LCDM  -0.001   0.01018   0.30890   0.69110   0.00000  67.74000   0.30890   0.69110   0.00000  67.74000   0.99425    0.99423


==> anc/gevolution_scale_factors_EdS.dat <==
# Project title: Does relativistic cosmology software handle emergent volume evolution?
# Git commit (that produced this dataset): cc5ca58
# Git repository: https://codeberg.org/boud/gevcurvtest
# Pre-print: https://arxiv.org/abs/abs/2112.14174
# DOI (Zenodo): https://doi.org/10.5281/zenodo.6794222
#
# Copyright (C) 2022 Justyna Borkowska (jborkowska2203 gmail.com); Boud Roukema (boud astro.uni.torun.pl)
# Dataset is available under Creative Commons Public Domain (CC0).
# License URL: https://creativecommons.org/publicdomain/zero/1.0/
#
# EdS; initial Phi = 0.001:
# Col  1: a^r = reference model scale factor
# Col  2: a^e_{FLRW} =  expected FLRW scale factor
# Col  3: a^e = numerically measured effective scale factor
# Col  4: epsilon = accuracy (0 = perfect, +1 = +100% wrong)
# EdS; initial Phi = -0.001:
# Col  5: a^r = reference model scale factor
# Col  6: a^e_{FLRW} =  expected FLRW scale factor
# Col  7: a^e = numerically measured effective scale factor
# Col  8: epsilon = accuracy (0 = perfect, +1 = +100% wrong)
0.0099009900 1.0009244418 1.0000000000 -0.0009235880	0.0099009900 0.9990751916 1.0000000000 0.0009256645
0.0104022300 1.0008700924 1.0008775174 0.0000074186	0.0104022300 0.9991297272 0.9991214189 -0.0000083155
0.0109188000 1.0008140809 1.0007881529 -0.0000259069	0.0109188000 0.9991859304 0.9992107406 0.0000248305
0.0114478800 1.0007582050 1.0007097727 -0.0000483956	0.0114478800 0.9992417523 0.9992891121 0.0000473958
0.0119894800 1.0007071623 1.0006408054 -0.0000663101	0.0119894800 0.9992930234 0.9993580941 0.0000651167
0.0125436000 1.0006599670 1.0005799345 -0.0000799797	0.0125436000 0.9993393635 0.9994189952 0.0000796843
0.0131102400 1.0006171418 1.0005260529 -0.0000910327	0.0131102400 0.9993752458 0.9994729172 0.0000977324
0.0136894000 1.0005842537 1.0004782253 -0.0001059665	0.0136894000 0.9994158389 0.9995207916 0.0001050140
0.0142810700 1.0005470828 1.0004356583 -0.0001113636	0.0142810700 0.9994530381 0.9995634086 0.0001104309
0.0148852600 1.0005126322 1.0003976771 -0.0001148962	0.0148852600 0.9994872705 0.9996014412 0.0001142293
0.0155019700 1.0004802209 1.0003637053 -0.0001164597	0.0155019700 0.9995198298 0.9996354644 0.0001156901
0.0161311900 1.0004549132 1.0003332486 -0.0001216093	0.0161311900 0.9995450654 0.9996659714 0.0001209611
0.0167729300 1.0004305397 1.0003058824 -0.0001246037	0.0167729300 0.9995694679 0.9996933864 0.0001239718
0.0174271900 1.0004034046 1.0002812404 -0.0001221150	0.0174271900 0.9995965930 0.9997180752 0.0001215312
0.0180939700 1.0003805150 1.0002590055 -0.0001214633	0.0180939700 0.9996194858 0.9997403545 0.0001209147
0.0187732600 1.0003627225 1.0002389030 -0.0001237747	0.0187732600 0.9996372783 0.9997604990 0.0001232654
0.0194650700 1.0003417707 1.0002206935 -0.0001210357	0.0194650700 0.9996582214 0.9997787479 0.0001205678
0.0201694000 1.0003245824 1.0002041689 -0.0001203744	0.0201694000 0.9996754486 0.9997953099 0.0001199002
0.0208862400 1.0003089929 1.0001891464 -0.0001198094	0.0208862400 0.9996909376 0.9998103670 0.0001194663
0.0216156100 1.0002913148 1.0001754664 -0.0001158147	0.0216156100 0.9997087011 0.9998240795 0.0001154120
0.0223574900 1.0002784723 1.0001629884 -0.0001154518	0.0223574900 0.9997220047 0.9998365878 0.0001146150
0.0231118800 1.0002643208 1.0001515886 -0.0001127024	0.0231118800 0.9997332826 0.9998480159 0.0001147639
0.0238788000 1.0002499935 1.0001411580 -0.0001088082	0.0238788000 0.9997461013 0.9998584728 0.0001124000
0.0246582300 1.0002395718 1.0001316000 -0.0001079459	0.0246582300 0.9997600823 0.9998680552 0.0001079988
0.0254501800 1.0002295262 1.0001228292 -0.0001066725	0.0254501800 0.9997705308 0.9998768489 0.0001063425
0.0262546400 1.0002200045 1.0001147693 -0.0001052121	0.0262546400 0.9997808969 0.9998849300 0.0001040558
0.0270716300 1.0002108372 1.0001073529 -0.0001034625	0.0270716300 0.9997927991 0.9998923660 0.0000995875
0.0279011300 1.0001999309 1.0001005198 -0.0000993911	0.0279011300 0.9998018399 0.9998992174 0.0000973968
0.0287431500 1.0001900489 1.0000942162 -0.0000958145	0.0287431500 0.9998094685 0.9999055382 0.0000960880
0.0295976800 1.0001826957 1.0000883938 -0.0000942847	0.0295976800 0.9998172346 0.9999113764 0.0000941590
0.0304647400 1.0001756246 1.0000830096 -0.0000925988	0.0304647400 0.9998242587 0.9999167754 0.0000925330
0.0313443100 1.0001685407 1.0000780248 -0.0000905006	0.0313443100 0.9998317590 0.9999217739 0.0000900300
0.0322363900 1.0001619381 1.0000734048 -0.0000885190	0.0322363900 0.9998403911 0.9999264067 0.0000860294
0.0331410000 1.0001559688 1.0000691180 -0.0000868372	0.0331410000 0.9998478315 0.9999307054 0.0000828864
0.0340581200 1.0001498468 1.0000651364 -0.0000846977	0.0340581200 0.9998531753 0.9999346981 0.0000815347
0.0349877600 1.0001426013 1.0000614344 -0.0000811553	0.0349877600 0.9998570654 0.9999384105 0.0000813566
0.0359299200 1.0001356755 1.0000579889 -0.0000776761	0.0359299200 0.9998610045 0.9999418656 0.0000808723
0.0368845900 1.0001304664 1.0000547790 -0.0000756775	0.0368845900 0.9998660587 0.9999450845 0.0000790364
0.0378517800 1.0001267431 1.0000517858 -0.0000749478	0.0378517800 0.9998718664 0.9999480861 0.0000762295
0.0388314900 1.0001236582 1.0000489921 -0.0000746568	0.0388314900 0.9998780695 0.9999508876 0.0000728269
0.0398237200 1.0001199983 1.0000463823 -0.0000736071	0.0398237200 0.9998843926 0.9999535047 0.0000691201
0.0408284600 1.0001153395 1.0000439422 -0.0000713891	0.0408284600 0.9998896585 0.9999559518 0.0000663005
0.0418457200 1.0001099025 1.0000416587 -0.0000682364	0.0418457200 0.9998926569 0.9999582417 0.0000655918
0.0428755000 1.0001048888 1.0000395200 -0.0000653619	0.0428755000 0.9998950617 0.9999603863 0.0000653315
0.0439178000 1.0001012509 1.0000375154 -0.0000637290	0.0439178000 0.9998987343 0.9999623966 0.0000636687
0.0449726100 1.0000975984 1.0000356349 -0.0000619574	0.0449726100 0.9999022235 0.9999642823 0.0000620648
0.0460399400 1.0000929123 1.0000338696 -0.0000590373	0.0460399400 0.9999043085 0.9999660526 0.0000617501
0.0471197900 1.0000889595 1.0000322110 -0.0000567435	0.0471197900 0.9999068147 0.9999677158 0.0000609067
0.0482121500 1.0000869216 1.0000306516 -0.0000562650	0.0482121500 0.9999109927 0.9999692795 0.0000582919
0.0493170300 1.0000851030 1.0000291845 -0.0000559138	0.0493170300 0.9999151171 0.9999707507 0.0000556383
0.0504344300 1.0000822418 1.0000278032 -0.0000544341	0.0504344300 0.9999179311 0.9999721358 0.0000542092
0.0515643500 1.0000794329 1.0000265017 -0.0000529270	0.0515643500 0.9999206645 0.9999734409 0.0000527805
0.0527067800 1.0000776154 1.0000252747 -0.0000523366	0.0527067800 0.9999242639 0.9999746712 0.0000504112
0.0538617300 1.0000761205 1.0000241171 -0.0000519994	0.0538617300 0.9999276341 0.9999758320 0.0000482014
0.0550292000 1.0000741169 1.0000230244 -0.0000510888	0.0550292000 0.9999296606 0.9999769277 0.0000472705
0.0562091900 1.0000713492 1.0000219921 -0.0000493536	0.0562091900 0.9999306918 0.9999779627 0.0000472743
0.0574016900 1.0000678931 1.0000210165 -0.0000468734	0.0574016900 0.9999314892 0.9999789410 0.0000474550
0.0586067100 1.0000649645 1.0000200938 -0.0000448678	0.0586067100 0.9999330707 0.9999798662 0.0000467987
0.0598242500 1.0000639989 1.0000192206 -0.0000447755	0.0598242500 0.9999363810 0.9999807418 0.0000443635
0.0610543000 1.0000638722 1.0000183938 -0.0000454755	0.0610543000 0.9999402465 0.9999815707 0.0000413267
0.0622968800 1.0000618982 1.0000176106 -0.0000442849	0.0622968800 0.9999422002 0.9999823561 0.0000401582
0.0635519700 1.0000576858 1.0000168681 -0.0000408154	0.0635519700 0.9999418189 0.9999831005 0.0000412840
0.0648195700 1.0000536107 1.0000161639 -0.0000374448	0.0648195700 0.9999411430 0.9999838065 0.0000426660
0.0660997000 1.0000513766 1.0000154957 -0.0000358790	0.0660997000 0.9999417343 0.9999844765 0.0000427446
0.0673923400 1.0000503956 1.0000148613 -0.0000355325	0.0673923400 0.9999434245 0.9999851125 0.0000416904
0.0686975000 1.0000497381 1.0000142587 -0.0000354777	0.0686975000 0.9999457398 0.9999857167 0.0000399791
0.0700151800 1.0000488347 1.0000136860 -0.0000351470	0.0700151800 0.9999480644 0.9999862909 0.0000382284
0.0713453700 1.0000472761 1.0000131414 -0.0000341330	0.0713453700 0.9999497159 0.9999868368 0.0000371228
0.0726880800 1.0000451586 1.0000126234 -0.0000325337	0.0726880800 0.9999505956 0.9999873561 0.0000367623
0.0740433100 1.0000432429 1.0000121304 -0.0000311112	0.0740433100 0.9999513764 0.9999878504 0.0000364758
0.0754110500 1.0000421560 1.0000116609 -0.0000304938	0.0754110500 0.9999526311 0.9999883210 0.0000356916
0.0767913200 1.0000415801 1.0000112137 -0.0000303651	0.0767913200 0.9999541243 0.9999887693 0.0000346466
0.0781841000 1.0000409142 1.0000107875 -0.0000301254	0.0781841000 0.9999553818 0.9999891966 0.0000338163
0.0795893900 1.0000398399 1.0000103812 -0.0000294575	0.0795893900 0.9999562221 0.9999896039 0.0000333833
0.0810072100 1.0000383831 1.0000099936 -0.0000283885	0.0810072100 0.9999568195 0.9999899925 0.0000331745
0.0824375400 1.0000366404 1.0000096237 -0.0000270157	0.0824375400 0.9999573739 0.9999903633 0.0000329907
0.0838803900 1.0000349953 1.0000092705 -0.0000257239	0.0838803900 0.9999580746 0.9999907172 0.0000326440
0.0853357600 1.0000339505 1.0000089333 -0.0000250163	0.0853357600 0.9999591114 0.9999910553 0.0000319451
0.0868036400 1.0000336928 1.0000086111 -0.0000250809	0.0868036400 0.9999605472 0.9999913782 0.0000308323
0.0882840400 1.0000337519 1.0000083031 -0.0000254480	0.0882840400 0.9999621799 0.9999916869 0.0000295081
0.0897769600 1.0000335802 1.0000080086 -0.0000255707	0.0897769600 0.9999637737 0.9999919821 0.0000282094
0.0912824000 1.0000330378 1.0000077270 -0.0000253100	0.0912824000 0.9999652104 0.9999922644 0.0000270549
0.0928003500 1.0000323526 1.0000074574 -0.0000248944	0.0928003500 0.9999664779 0.9999925345 0.0000260575
0.0943308200 1.0000317477 1.0000071994 -0.0000245475	0.0943308200 0.9999675681 0.9999927931 0.0000252259
0.0958738100 1.0000312489 1.0000069524 -0.0000242958	0.0958738100 0.9999684780 0.9999930407 0.0000245635
0.0974293100 1.0000307913 1.0000067157 -0.0000240749	0.0974293100 0.9999692075 0.9999932779 0.0000240712
0.0989973400 1.0000303205 1.0000064889 -0.0000238309	0.0989973400 0.9999697678 0.9999935052 0.0000237381
0.1005779000 1.0000298383 1.0000062715 -0.0000235661	0.1005779000 0.9999702182 0.9999937231 0.0000235056
0.1021709000 1.0000293615 1.0000060630 -0.0000232979	0.1021709000 0.9999706329 0.9999939320 0.0000232998
0.1037765000 1.0000289030 1.0000058630 -0.0000230393	0.1037765000 0.9999710684 0.9999941324 0.0000230647
0.1053946000 1.0000284610 1.0000056711 -0.0000227893	0.1053946000 0.9999715201 0.9999943247 0.0000228053
0.1070252000 1.0000280314 1.0000054869 -0.0000225439	0.1070252000 0.9999719723 0.9999945093 0.0000225376
0.1086683000 1.0000276104 1.0000053101 -0.0000222998	0.1086683000 0.9999724105 0.9999946865 0.0000222766
0.1103240000 1.0000271961 1.0000051402 -0.0000220553	0.1103240000 0.9999728252 0.9999948567 0.0000220322
0.1119921000 1.0000267866 1.0000049770 -0.0000218090	0.1119921000 0.9999732071 0.9999950202 0.0000218137
0.1136728000 1.0000263829 1.0000048202 -0.0000215622	0.1136728000 0.9999735622 0.9999951774 0.0000216158
0.1153660000 1.0000259931 1.0000046694 -0.0000213232	0.1153660000 0.9999739359 0.9999953285 0.0000213931
0.1170717000 1.0000256268 1.0000045244 -0.0000211018	0.1170717000 0.9999743824 0.9999954737 0.0000210918
0.1187900000 1.0000252846 1.0000043849 -0.0000208992	0.1187900000 0.9999749079 0.9999956135 0.0000207061
0.1205207000 1.0000249366 1.0000042507 -0.0000206853	0.1205207000 0.9999753498 0.9999957479 0.0000203986
0.1222640000 1.0000245445 1.0000041216 -0.0000204225	0.1222640000 0.9999755035 0.9999958773 0.0000203743
0.1240198000 1.0000240906 1.0000039972 -0.0000200928	0.1240198000 0.9999752728 0.9999960019 0.0000207296
0.1257881000 1.0000236718 1.0000038775 -0.0000197938	0.1257881000 0.9999751858 0.9999961218 0.0000209366
0.1275689000 1.0000234281 1.0000037622 -0.0000196655	0.1275689000 0.9999760028 0.9999962374 0.0000202350
0.1293622000 1.0000234719 1.0000036510 -0.0000198204	0.1293622000 0.9999783969 0.9999963487 0.0000179522
0.1311681000 1.0000235403 1.0000035439 -0.0000199959	0.1311681000 0.9999817161 0.9999964560 0.0000147402
0.1329864000 1.0000231191 1.0000034407 -0.0000196780	0.1329864000 0.9999844230 0.9999965594 0.0000121366
0.1348173000 1.0000216804 1.0000033412 -0.0000183389	0.1348173000 0.9999849327 0.9999966591 0.0000117265
0.1366607000 1.0000192124 1.0000032451 -0.0000159670	0.1366607000 0.9999829822 0.9999967553 0.0000137733
0.1385166000 1.0000164602 1.0000031525 -0.0000133075	0.1385166000 0.9999802510 0.9999968480 0.0000165974
0.1403851000 1.0000142565 1.0000030631 -0.0000111932	0.1403851000 0.9999786349 0.9999969376 0.0000183030
0.1422660000 1.0000132422 1.0000029769 -0.0000102652	0.1422660000 0.9999795579 0.9999970240 0.0000174664
0.1441595000 1.0000131526 1.0000028936 -0.0000102589	0.1441595000 0.9999822354 0.9999971074 0.0000148722
0.1460655000 1.0000134714 1.0000028132 -0.0000106581	0.1460655000 0.9999852660 0.9999971879 0.0000119221
0.1479840000 1.0000136792 1.0000027355 -0.0000109436	0.1479840000 0.9999872456 0.9999972657 0.0000100202
0.1499150000 1.0000135850 1.0000026604 -0.0000109244	0.1499150000 0.9999877894 0.9999973409 0.0000095516
0.1518586000 1.0000133126 1.0000025879 -0.0000107246	0.1518586000 0.9999874896 0.9999974135 0.0000099240
0.1538146000 1.0000130031 1.0000025178 -0.0000104851	0.1538146000 0.9999869993 0.9999974837 0.0000104845
0.1557832000 1.0000127722 1.0000024501 -0.0000103220	0.1557832000 0.9999868555 0.9999975515 0.0000106962
0.1577643000 1.0000126152 1.0000023845 -0.0000102306	0.1577643000 0.9999870361 0.9999976171 0.0000105811
0.1597579000 1.0000124950 1.0000023212 -0.0000101737	0.1597579000 0.9999873704 0.9999976806 0.0000103104
0.1617640000 1.0000123737 1.0000022599 -0.0000101137	0.1617640000 0.9999876826 0.9999977420 0.0000100595
0.1637827000 1.0000122316 1.0000022006 -0.0000100309	0.1637827000 0.9999878828 0.9999978014 0.0000099187
0.1658138000 1.0000120765 1.0000021432 -0.0000099332	0.1658138000 0.9999880066 0.9999978588 0.0000098524
0.1678575000 1.0000119182 1.0000020876 -0.0000098304	0.1678575000 0.9999881004 0.9999979144 0.0000098142
0.1699137000 1.0000117664 1.0000020338 -0.0000097324	0.1699137000 0.9999882093 0.9999979683 0.0000097591
0.1719824000 1.0000116234 1.0000019817 -0.0000096415	0.1719824000 0.9999883443 0.9999980204 0.0000096762
0.1740637000 1.0000114865 1.0000019313 -0.0000095552	0.1740637000 0.9999884938 0.9999980709 0.0000095773
0.1761574000 1.0000113532 1.0000018824 -0.0000094707	0.1761574000 0.9999886451 0.9999981199 0.0000094749
0.1782637000 1.0000112208 1.0000018351 -0.0000093856	0.1782637000 0.9999887873 0.9999981673 0.0000093801
0.1803825000 1.0000110891 1.0000017892 -0.0000092999	0.1803825000 0.9999889198 0.9999982132 0.0000092935
0.1825138000 1.0000109589 1.0000017447 -0.0000092142	0.1825138000 0.9999890459 0.9999982577 0.0000092119
0.1846576000 1.0000108309 1.0000017016 -0.0000091292	0.1846576000 0.9999891691 0.9999983009 0.0000091319
0.1868139000 1.0000107054 1.0000016598 -0.0000090455	0.1868139000 0.9999892922 0.9999983427 0.0000090507
0.1889828000 1.0000105825 1.0000016192 -0.0000089632	0.1889828000 0.9999894150 0.9999983833 0.0000089684
0.1911642000 1.0000104620 1.0000015799 -0.0000088820	0.1911642000 0.9999895367 0.9999984227 0.0000088861
0.1933580000 1.0000103435 1.0000015417 -0.0000088017	0.1933580000 0.9999896565 0.9999984609 0.0000088044
0.1955644000 1.0000102269 1.0000015047 -0.0000087221	0.1955644000 0.9999897738 0.9999984979 0.0000087242
0.1977834000 1.0000101122 1.0000014688 -0.0000086433	0.1977834000 0.9999898885 0.9999985339 0.0000086454
0.2000148000 1.0000099993 1.0000014339 -0.0000085653	0.2000148000 0.9999900011 0.9999985688 0.0000085678
0.2022588000 1.0000098883 1.0000014001 -0.0000084882	0.2022588000 0.9999901117 0.9999986026 0.0000084910
0.2045152000 1.0000097792 1.0000013672 -0.0000084119	0.2045152000 0.9999902206 0.9999986355 0.0000084150
0.2067842000 1.0000096719 1.0000013353 -0.0000083365	0.2067842000 0.9999903279 0.9999986675 0.0000083397
0.2090657000 1.0000095663 1.0000013042 -0.0000082620	0.2090657000 0.9999904335 0.9999986985 0.0000082651
0.2113598000 1.0000094625 1.0000012741 -0.0000081883	0.2113598000 0.9999905374 0.9999987286 0.0000081913
0.2136663000 1.0000093604 1.0000012449 -0.0000081155	0.2136663000 0.9999906397 0.9999987579 0.0000081183
0.2159854000 1.0000092599 1.0000012164 -0.0000080434	0.2159854000 0.9999907402 0.9999987864 0.0000080463
0.2183170000 1.0000091610 1.0000011888 -0.0000079722	0.2183170000 0.9999908391 0.9999988140 0.0000079750
0.2206610000 1.0000090637 1.0000011619 -0.0000079017	0.2206610000 0.9999909363 0.9999988409 0.0000079046
0.2230177000 1.0000089679 1.0000011358 -0.0000078321	0.2230177000 0.9999910321 0.9999988670 0.0000078350
0.2253868000 1.0000088736 1.0000011104 -0.0000077632	0.2253868000 0.9999911263 0.9999988925 0.0000077662
0.2277684000 1.0000087808 1.0000010857 -0.0000076951	0.2277684000 0.9999912191 0.9999989172 0.0000076982
0.2301626000 1.0000086895 1.0000010616 -0.0000076278	0.2301626000 0.9999913104 0.9999989412 0.0000076308
0.2325693000 1.0000085996 1.0000010383 -0.0000075612	0.2325693000 0.9999914004 0.9999989646 0.0000075642
0.2349885000 1.0000085111 1.0000010155 -0.0000074955	0.2349885000 0.9999914891 0.9999989873 0.0000074983
0.2374202000 1.0000084239 1.0000009934 -0.0000074304	0.2374202000 0.9999915764 0.9999990095 0.0000074331
0.2398644000 1.0000083380 1.0000009719 -0.0000073661	0.2398644000 0.9999916622 0.9999990310 0.0000073688
0.2423212000 1.0000082535 1.0000009509 -0.0000073025	0.2423212000 0.9999917466 0.9999990519 0.0000073054
0.2447905000 1.0000081703 1.0000009305 -0.0000072397	0.2447905000 0.9999918294 0.9999990724 0.0000072430
0.2472722000 1.0000080883 1.0000009106 -0.0000071775	0.2472722000 0.9999919109 0.9999990922 0.0000071814
0.2497666000 1.0000080075 1.0000008913 -0.0000071161	0.2497666000 0.9999919914 0.9999991116 0.0000071202
0.2522734000 1.0000079279 1.0000008725 -0.0000070554	0.2522734000 0.9999920713 0.9999991304 0.0000070592
0.2547927000 1.0000078495 1.0000008541 -0.0000069953	0.2547927000 0.9999921509 0.9999991487 0.0000069979
0.2573246000 1.0000077723 1.0000008362 -0.0000069360	0.2573246000 0.9999922301 0.9999991666 0.0000069365
0.2598689000 1.0000076962 1.0000008188 -0.0000068773	0.2598689000 0.9999923080 0.9999991840 0.0000068761
0.2624258000 1.0000076212 1.0000008019 -0.0000068193	0.2624258000 0.9999923832 0.9999992010 0.0000068178
0.2649952000 1.0000075473 1.0000007853 -0.0000067619	0.2649952000 0.9999924547 0.9999992175 0.0000067628
0.2675772000 1.0000074745 1.0000007692 -0.0000067052	0.2675772000 0.9999925214 0.9999992336 0.0000067122
0.2701716000 1.0000074027 1.0000007535 -0.0000066492	0.2701716000 0.9999925852 0.9999992493 0.0000066642
0.2727786000 1.0000073320 1.0000007382 -0.0000065937	0.2727786000 0.9999926503 0.9999992646 0.0000066143
0.2753980000 1.0000072622 1.0000007233 -0.0000065389	0.2753980000 0.9999927214 0.9999992796 0.0000065583
0.2780300000 1.0000071935 1.0000007087 -0.0000064847	0.2780300000 0.9999928029 0.9999992941 0.0000064913
0.2806745000 1.0000071257 1.0000006945 -0.0000064311	0.2806745000 0.9999928976 0.9999993083 0.0000064107
0.2833316000 1.0000070589 1.0000006807 -0.0000063782	0.2833316000 0.9999929952 0.9999993221 0.0000063269
0.2860011000 1.0000069930 1.0000006671 -0.0000063258	0.2860011000 0.9999930794 0.9999993356 0.0000062563
0.2886832000 1.0000069280 1.0000006540 -0.0000062740	0.2886832000 0.9999931333 0.9999993488 0.0000062156
0.2913778000 1.0000068639 1.0000006411 -0.0000062228	0.2913778000 0.9999931397 0.9999993617 0.0000062220
0.2940849000 1.0000068008 1.0000006286 -0.0000061722	0.2940849000 0.9999930923 0.9999993742 0.0000062820
0.2968045000 1.0000067385 1.0000006163 -0.0000061221	0.2968045000 0.9999930361 0.9999993864 0.0000063503
0.2995366000 1.0000066771 1.0000006044 -0.0000060726	0.2995366000 0.9999930324 0.9999993984 0.0000063661
0.3022813000 1.0000066164 1.0000005927 -0.0000060237	0.3022813000 0.9999931438 0.9999994100 0.0000062663
0.3050384000 1.0000065566 1.0000005813 -0.0000059752	0.3050384000 0.9999934348 0.9999994214 0.0000059866
0.3078081000 1.0000064974 1.0000005702 -0.0000059272	0.3078081000 0.9999939487 0.9999994325 0.0000054839
0.3105903000 1.0000064391 1.0000005593 -0.0000058798	0.3105903000 0.9999946287 0.9999994434 0.0000048147
0.3133850000 1.0000063816 1.0000005487 -0.0000058329	0.3133850000 0.9999953894 0.9999994540 0.0000040646
0.3161923000 1.0000063250 1.0000005384 -0.0000057866	0.3161923000 0.9999961429 0.9999994643 0.0000033214
0.3190120000 1.0000062693 1.0000005283 -0.0000057410	0.3190120000 0.9999967992 0.9999994744 0.0000026752
0.3218443000 1.0000062146 1.0000005184 -0.0000056961	0.3218443000 0.9999972761 0.9999994843 0.0000022082
0.3246891000 1.0000061606 1.0000005087 -0.0000056518	0.3246891000 0.9999975515 0.9999994939 0.0000019424
0.3275464000 1.0000061071 1.0000004993 -0.0000056078	0.3275464000 0.9999976251 0.9999995033 0.0000018782
0.3304162000 1.0000060540 1.0000004901 -0.0000055639	0.3304162000 0.9999974968 0.9999995126 0.0000020157
0.3332986000 1.0000060010 1.0000004811 -0.0000055199	0.3332986000 0.9999971664 0.9999995215 0.0000023551
0.3361934000 1.0000059479 1.0000004723 -0.0000054756	0.3361934000 0.9999966391 0.9999995303 0.0000028912
0.3391008000 1.0000058951 1.0000004637 -0.0000054314	0.3391008000 0.9999959824 0.9999995389 0.0000035566
0.3420207000 1.0000058433 1.0000004553 -0.0000053880	0.3420207000 0.9999953063 0.9999995473 0.0000042411
0.3449531000 1.0000057933 1.0000004470 -0.0000053463	0.3449531000 0.9999947247 0.9999995555 0.0000048309
0.3478980000 1.0000057460 1.0000004390 -0.0000053070	0.3478980000 0.9999943544 0.9999995636 0.0000052092
0.3508555000 1.0000057022 1.0000004311 -0.0000052710	0.3508555000 0.9999943135 0.9999995714 0.0000052579
0.3538254000 1.0000056613 1.0000004234 -0.0000052378	0.3538254000 0.9999946349 0.9999995791 0.0000049442
0.3568079000 1.0000056206 1.0000004159 -0.0000052047	0.3568079000 0.9999952103 0.9999995866 0.0000043763
0.3598029000 1.0000055772 1.0000004086 -0.0000051686	0.3598029000 0.9999959160 0.9999995940 0.0000036780
0.3628104000 1.0000055279 1.0000004014 -0.0000051265	0.3628104000 0.9999966251 0.9999996011 0.0000029760
0.3658304000 1.0000054696 1.0000003943 -0.0000050753	0.3658304000 0.9999972076 0.9999996082 0.0000024006
0.3688630000 1.0000054008 1.0000003874 -0.0000050133	0.3688630000 0.9999975519 0.9999996150 0.0000020631
0.3719081000 1.0000053285 1.0000003807 -0.0000049478	0.3719081000 0.9999976768 0.9999996218 0.0000019450
0.3749656000 1.0000052639 1.0000003741 -0.0000048898	0.3749656000 0.9999976513 0.9999996284 0.0000019771
0.3780357000 1.0000052182 1.0000003677 -0.0000048505	0.3780357000 0.9999975463 0.9999996348 0.0000020885
0.3811184000 1.0000052028 1.0000003613 -0.0000048415	0.3811184000 0.9999974344 0.9999996411 0.0000022067
0.3842135000 1.0000052293 1.0000003551 -0.0000048742	0.3842135000 0.9999973898 0.9999996473 0.0000022575
0.3873211000 1.0000052923 1.0000003491 -0.0000049432	0.3873211000 0.9999974441 0.9999996533 0.0000022092
0.3904413000 1.0000053545 1.0000003432 -0.0000050113	0.3904413000 0.9999975498 0.9999996592 0.0000021094
0.3935740000 1.0000053748 1.0000003374 -0.0000050374	0.3935740000 0.9999976501 0.9999996650 0.0000020149
0.3967192000 1.0000053107 1.0000003317 -0.0000049790	0.3967192000 0.9999976867 0.9999996707 0.0000019840
0.3998769000 1.0000051191 1.0000003261 -0.0000047929	0.3998769000 0.9999975999 0.9999996762 0.0000020764
0.4030472000 1.0000047593 1.0000003207 -0.0000044386	0.4030472000 0.9999973328 0.9999996817 0.0000023489
0.4062299000 1.0000042545 1.0000003153 -0.0000039391	0.4062299000 0.9999969030 0.9999996870 0.0000027840
0.4094252000 1.0000036836 1.0000003101 -0.0000033734	0.4094252000 0.9999963930 0.9999996922 0.0000032993
0.4126330000 1.0000031292 1.0000003050 -0.0000028242	0.4126330000 0.9999958890 0.9999996973 0.0000038083
0.4158533000 1.0000026758 1.0000003000 -0.0000023758	0.4158533000 0.9999954796 0.9999997023 0.0000042227
0.4190861000 1.0000024100 1.0000002951 -0.0000021149	0.4190861000 0.9999952553 0.9999997072 0.0000044520
0.4223315000 1.0000024098 1.0000002902 -0.0000021195	0.4223315000 0.9999952981 0.9999997120 0.0000044140
0.4255893000 1.0000026541 1.0000002855 -0.0000023686	0.4255893000 0.9999955886 0.9999997167 0.0000041281
0.4288597000 1.0000030642 1.0000002809 -0.0000027833	0.4288597000 0.9999960484 0.9999997213 0.0000036729
0.4321426000 1.0000035587 1.0000002764 -0.0000032823	0.4321426000 0.9999965965 0.9999997259 0.0000031294
0.4354380000 1.0000040542 1.0000002719 -0.0000037822	0.4354380000 0.9999971500 0.9999997303 0.0000025803
0.4387459000 1.0000044655 1.0000002676 -0.0000041979	0.4387459000 0.9999976240 0.9999997346 0.0000021106
0.4420664000 1.0000047142 1.0000002633 -0.0000044508	0.4420664000 0.9999979402 0.9999997389 0.0000017987
0.4453993000 1.0000047998 1.0000002591 -0.0000045406	0.4453993000 0.9999980948 0.9999997430 0.0000016482
0.4487448000 1.0000047649 1.0000002550 -0.0000045098	0.4487448000 0.9999981251 0.9999997471 0.0000016220
0.4521028000 1.0000046534 1.0000002510 -0.0000044024	0.4521028000 0.9999980697 0.9999997511 0.0000016814
0.4554733000 1.0000045104 1.0000002471 -0.0000042633	0.4554733000 0.9999979682 0.9999997551 0.0000017869
0.4588564000 1.0000043819 1.0000002432 -0.0000041387	0.4588564000 0.9999978609 0.9999997589 0.0000018980
0.4622519000 1.0000043120 1.0000002394 -0.0000040725	0.4622519000 0.9999977872 0.9999997627 0.0000019755
0.4656600000 1.0000043025 1.0000002357 -0.0000040668	0.4656600000 0.9999977585 0.9999997664 0.0000020079
0.4690806000 1.0000043236 1.0000002320 -0.0000040916	0.4690806000 0.9999977653 0.9999997701 0.0000020047
0.4725137000 1.0000043439 1.0000002285 -0.0000041155	0.4725137000 0.9999977973 0.9999997736 0.0000019763
0.4759593000 1.0000043314 1.0000002249 -0.0000041065	0.4759593000 0.9999978439 0.9999997771 0.0000019332
0.4794174000 1.0000042533 1.0000002215 -0.0000040318	0.4794174000 0.9999978943 0.9999997806 0.0000018862
0.4828881000 1.0000040767 1.0000002181 -0.0000038585	0.4828881000 0.9999979378 0.9999997839 0.0000018462
0.4863713000 1.0000037943 1.0000002148 -0.0000035794	0.4863713000 0.9999979684 0.9999997872 0.0000018189
0.4898669000 1.0000034379 1.0000002116 -0.0000032263	0.4898669000 0.9999979883 0.9999997905 0.0000018022
0.4933751000 1.0000030431 1.0000002084 -0.0000028347	0.4933751000 0.9999980001 0.9999997936 0.0000017935
0.4968959000 1.0000026463 1.0000002052 -0.0000024410	0.4968959000 0.9999980068 0.9999997968 0.0000017899
0.5004291000 1.0000022845 1.0000002021 -0.0000020824	0.5004291000 0.9999980112 0.9999997998 0.0000017886
0.5039749000 1.0000019958 1.0000001991 -0.0000017966	0.5039749000 0.9999980162 0.9999998028 0.0000017867
0.5075331000 1.0000018102 1.0000001962 -0.0000016141	0.5075331000 0.9999980242 0.9999998058 0.0000017816
0.5111039000 1.0000017187 1.0000001933 -0.0000015254	0.5111039000 0.9999980353 0.9999998087 0.0000017734
0.5146872000 1.0000016999 1.0000001904 -0.0000015095	0.5146872000 0.9999980487 0.9999998115 0.0000017628
0.5182831000 1.0000017321 1.0000001876 -0.0000015445	0.5182831000 0.9999980638 0.9999998143 0.0000017505
0.5218914000 1.0000017933 1.0000001848 -0.0000016085	0.5218914000 0.9999980797 0.9999998171 0.0000017374
0.5255123000 1.0000018608 1.0000001821 -0.0000016786	0.5255123000 0.9999980957 0.9999998198 0.0000017241
0.5291457000 1.0000019118 1.0000001795 -0.0000017323	0.5291457000 0.9999981109 0.9999998224 0.0000017115
0.5327916000 1.0000019350 1.0000001769 -0.0000017581	0.5327916000 0.9999981251 0.9999998250 0.0000016999
0.5364500000 1.0000019351 1.0000001743 -0.0000017607	0.5364500000 0.9999981383 0.9999998275 0.0000016892
0.5401209000 1.0000019177 1.0000001718 -0.0000017459	0.5401209000 0.9999981508 0.9999998300 0.0000016792
0.5438044000 1.0000018887 1.0000001693 -0.0000017193	0.5438044000 0.9999981628 0.9999998325 0.0000016697
0.5475003000 1.0000018541 1.0000001669 -0.0000016872	0.5475003000 0.9999981745 0.9999998349 0.0000016605
0.5512088000 1.0000018199 1.0000001645 -0.0000016554	0.5512088000 0.9999981860 0.9999998373 0.0000016513
0.5549298000 1.0000017921 1.0000001622 -0.0000016299	0.5549298000 0.9999981976 0.9999998396 0.0000016420
0.5586633000 1.0000017718 1.0000001599 -0.0000016119	0.5586633000 0.9999982094 0.9999998419 0.0000016325
0.5624094000 1.0000017576 1.0000001576 -0.0000016000	0.5624094000 0.9999982212 0.9999998442 0.0000016229
0.5661679000 1.0000017480 1.0000001554 -0.0000015926	0.5661679000 0.9999982331 0.9999998464 0.0000016133
0.5699390000 1.0000017414 1.0000001532 -0.0000015882	0.5699390000 0.9999982450 0.9999998485 0.0000016036
0.5737226000 1.0000017362 1.0000001511 -0.0000015851	0.5737226000 0.9999982568 0.9999998507 0.0000015939
0.5775187000 1.0000017307 1.0000001490 -0.0000015817	0.5775187000 0.9999982684 0.9999998528 0.0000015843
0.5813273000 1.0000017234 1.0000001469 -0.0000015765	0.5813273000 0.9999982799 0.9999998548 0.0000015749
0.5851484000 1.0000017143 1.0000001449 -0.0000015694	0.5851484000 0.9999982912 0.9999998569 0.0000015656
0.5889821000 1.0000017037 1.0000001429 -0.0000015608	0.5889821000 0.9999983024 0.9999998588 0.0000015565
0.5928283000 1.0000016920 1.0000001409 -0.0000015511	0.5928283000 0.9999983133 0.9999998608 0.0000015475
0.5966869000 1.0000016796 1.0000001390 -0.0000015407	0.5966869000 0.9999983242 0.9999998627 0.0000015385
0.6005582000 1.0000016671 1.0000001371 -0.0000015300	0.6005582000 0.9999983349 0.9999998646 0.0000015297
0.6044419000 1.0000016547 1.0000001352 -0.0000015195	0.6044419000 0.9999983456 0.9999998665 0.0000015209
0.6083381000 1.0000016429 1.0000001334 -0.0000015095	0.6083381000 0.9999983561 0.9999998683 0.0000015122
0.6122469000 1.0000016318 1.0000001316 -0.0000015002	0.6122469000 0.9999983666 0.9999998701 0.0000015035
0.6161682000 1.0000016213 1.0000001298 -0.0000014915	0.6161682000 0.9999983770 0.9999998719 0.0000014949
0.6201020000 1.0000016111 1.0000001280 -0.0000014831	0.6201020000 0.9999983873 0.9999998736 0.0000014863
0.6240483000 1.0000016013 1.0000001263 -0.0000014750	0.6240483000 0.9999983975 0.9999998753 0.0000014778
0.6280071000 1.0000015917 1.0000001246 -0.0000014671	0.6280071000 0.9999984076 0.9999998770 0.0000014693
0.6319784000 1.0000015822 1.0000001230 -0.0000014592	0.6319784000 0.9999984177 0.9999998786 0.0000014610
0.6359623000 1.0000015726 1.0000001213 -0.0000014513	0.6359623000 0.9999984276 0.9999998803 0.0000014527
0.6399587000 1.0000015630 1.0000001197 -0.0000014433	0.6399587000 0.9999984374 0.9999998819 0.0000014444
0.6439676000 1.0000015534 1.0000001182 -0.0000014352	0.6439676000 0.9999984471 0.9999998834 0.0000014363
0.6479890000 1.0000015437 1.0000001166 -0.0000014271	0.6479890000 0.9999984568 0.9999998850 0.0000014282
0.6520229000 1.0000015340 1.0000001151 -0.0000014190	0.6520229000 0.9999984663 0.9999998865 0.0000014202
0.6560694000 1.0000015245 1.0000001136 -0.0000014109	0.6560694000 0.9999984758 0.9999998880 0.0000014122
0.6601284000 1.0000015149 1.0000001121 -0.0000014029	0.6601284000 0.9999984851 0.9999998895 0.0000014043
0.6641998000 1.0000015055 1.0000001106 -0.0000013949	0.6641998000 0.9999984944 0.9999998909 0.0000013965
0.6682838000 1.0000014963 1.0000001092 -0.0000013871	0.6682838000 0.9999985036 0.9999998923 0.0000013887
0.6723804000 1.0000014871 1.0000001078 -0.0000013793	0.6723804000 0.9999985127 0.9999998937 0.0000013810
0.6764894000 1.0000014781 1.0000001064 -0.0000013717	0.6764894000 0.9999985218 0.9999998951 0.0000013733
0.6806110000 1.0000014692 1.0000001050 -0.0000013641	0.6806110000 0.9999985307 0.9999998965 0.0000013657
0.6847450000 1.0000014603 1.0000001037 -0.0000013566	0.6847450000 0.9999985396 0.9999998978 0.0000013582
0.6888916000 1.0000014516 1.0000001024 -0.0000013492	0.6888916000 0.9999985484 0.9999998991 0.0000013507
0.6930507000 1.0000014429 1.0000001011 -0.0000013418	0.6930507000 0.9999985571 0.9999999004 0.0000013433
0.6972223000 1.0000014343 1.0000000998 -0.0000013345	0.6972223000 0.9999985657 0.9999999017 0.0000013359
0.7014065000 1.0000014257 1.0000000985 -0.0000013272	0.7014065000 0.9999985743 0.9999999029 0.0000013286
0.7056031000 1.0000014173 1.0000000973 -0.0000013200	0.7056031000 0.9999985828 0.9999999042 0.0000013214
0.7098123000 1.0000014089 1.0000000961 -0.0000013128	0.7098123000 0.9999985912 0.9999999054 0.0000013142
0.7140340000 1.0000014005 1.0000000949 -0.0000013057	0.7140340000 0.9999985995 0.9999999066 0.0000013071
0.7182682000 1.0000013923 1.0000000937 -0.0000012986	0.7182682000 0.9999986078 0.9999999078 0.0000013000
0.7225150000 1.0000013841 1.0000000925 -0.0000012916	0.7225150000 0.9999986159 0.9999999089 0.0000012930
0.7267742000 1.0000013759 1.0000000913 -0.0000012846	0.7267742000 0.9999986241 0.9999999101 0.0000012860
0.7310460000 1.0000013679 1.0000000902 -0.0000012777	0.7310460000 0.9999986321 0.9999999112 0.0000012791
0.7353302000 1.0000013599 1.0000000891 -0.0000012708	0.7353302000 0.9999986401 0.9999999123 0.0000012722
0.7396270000 1.0000013520 1.0000000880 -0.0000012640	0.7396270000 0.9999986480 0.9999999134 0.0000012654
0.7439363000 1.0000013442 1.0000000869 -0.0000012573	0.7439363000 0.9999986558 0.9999999144 0.0000012586
0.7482582000 1.0000013364 1.0000000859 -0.0000012506	0.7482582000 0.9999986636 0.9999999155 0.0000012519
0.7525925000 1.0000013287 1.0000000848 -0.0000012439	0.7525925000 0.9999986713 0.9999999165 0.0000012453
0.7569394000 1.0000013211 1.0000000838 -0.0000012373	0.7569394000 0.9999986789 0.9999999176 0.0000012387
0.7612988000 1.0000013135 1.0000000828 -0.0000012308	0.7612988000 0.9999986865 0.9999999186 0.0000012321
0.7656707000 1.0000013060 1.0000000818 -0.0000012243	0.7656707000 0.9999986940 0.9999999196 0.0000012256
0.7700551000 1.0000012986 1.0000000808 -0.0000012178	0.7700551000 0.9999987014 0.9999999205 0.0000012192
0.7744520000 1.0000012912 1.0000000798 -0.0000012114	0.7744520000 0.9999987088 0.9999999215 0.0000012127
0.7788615000 1.0000012839 1.0000000788 -0.0000012051	0.7788615000 0.9999987161 0.9999999225 0.0000012064
0.7832835000 1.0000012767 1.0000000779 -0.0000011988	0.7832835000 0.9999987233 0.9999999234 0.0000012001
0.7877179000 1.0000012695 1.0000000770 -0.0000011925	0.7877179000 0.9999987305 0.9999999243 0.0000011938
0.7921649000 1.0000012624 1.0000000761 -0.0000011863	0.7921649000 0.9999987376 0.9999999252 0.0000011876
0.7966245000 1.0000012553 1.0000000752 -0.0000011801	0.7966245000 0.9999987447 0.9999999261 0.0000011814
0.8010965000 1.0000012483 1.0000000743 -0.0000011740	0.8010965000 0.9999987517 0.9999999270 0.0000011753
0.8055811000 1.0000012413 1.0000000734 -0.0000011679	0.8055811000 0.9999987587 0.9999999279 0.0000011692
0.8100781000 1.0000012344 1.0000000725 -0.0000011619	0.8100781000 0.9999987656 0.9999999287 0.0000011632
0.8145877000 1.0000012276 1.0000000717 -0.0000011559	0.8145877000 0.9999987724 0.9999999296 0.0000011572
0.8191098000 1.0000012208 1.0000000708 -0.0000011500	0.8191098000 0.9999987792 0.9999999304 0.0000011512
0.8236445000 1.0000012141 1.0000000700 -0.0000011441	0.8236445000 0.9999987859 0.9999999312 0.0000011453
0.8281916000 1.0000012075 1.0000000692 -0.0000011382	0.8281916000 0.9999987925 0.9999999320 0.0000011395
0.8327513000 1.0000012008 1.0000000684 -0.0000011324	0.8327513000 0.9999987992 0.9999999328 0.0000011337
0.8373234000 1.0000011943 1.0000000676 -0.0000011267	0.8373234000 0.9999988057 0.9999999336 0.0000011279
0.8419081000 1.0000011878 1.0000000668 -0.0000011210	0.8419081000 0.9999988122 0.9999999344 0.0000011222
0.8465054000 1.0000011813 1.0000000661 -0.0000011153	0.8465054000 0.9999988187 0.9999999351 0.0000011165
0.8511151000 1.0000011749 1.0000000653 -0.0000011096	0.8511151000 0.9999988251 0.9999999359 0.0000011108
0.8557373000 1.0000011686 1.0000000646 -0.0000011040	0.8557373000 0.9999988314 0.9999999366 0.0000011052
0.8603721000 1.0000011623 1.0000000638 -0.0000010985	0.8603721000 0.9999988377 0.9999999374 0.0000010996
0.8650194000 1.0000011560 1.0000000631 -0.0000010930	0.8650194000 0.9999988440 0.9999999381 0.0000010941
0.8696792000 1.0000011498 1.0000000624 -0.0000010875	0.8696792000 0.9999988502 0.9999999388 0.0000010886
0.8743515000 1.0000011437 1.0000000617 -0.0000010820	0.8743515000 0.9999988563 0.9999999395 0.0000010832
0.8790363000 1.0000011376 1.0000000610 -0.0000010766	0.8790363000 0.9999988624 0.9999999402 0.0000010778
0.8837337000 1.0000011316 1.0000000603 -0.0000010713	0.8837337000 0.9999988684 0.9999999409 0.0000010724
0.8884435000 1.0000011256 1.0000000596 -0.0000010660	0.8884435000 0.9999988744 0.9999999415 0.0000010671
0.8931659000 1.0000011196 1.0000000589 -0.0000010607	0.8931659000 0.9999988804 0.9999999422 0.0000010618
0.8979008000 1.0000011137 1.0000000583 -0.0000010554	0.8979008000 0.9999988863 0.9999999428 0.0000010566
0.9026483000 1.0000011079 1.0000000576 -0.0000010502	0.9026483000 0.9999988921 0.9999999435 0.0000010513
0.9074082000 1.0000011020 1.0000000570 -0.0000010451	0.9074082000 0.9999988980 0.9999999441 0.0000010462
0.9121806000 1.0000010963 1.0000000564 -0.0000010399	0.9121806000 0.9999989037 0.9999999447 0.0000010410
0.9169656000 1.0000010905 1.0000000557 -0.0000010348	0.9169656000 0.9999989095 0.9999999454 0.0000010359
0.9217631000 1.0000010849 1.0000000551 -0.0000010297	0.9217631000 0.9999989151 0.9999999460 0.0000010308
0.9265731000 1.0000010792 1.0000000545 -0.0000010247	0.9265731000 0.9999989208 0.9999999466 0.0000010258
0.9313956000 1.0000010736 1.0000000539 -0.0000010197	0.9313956000 0.9999989264 0.9999999472 0.0000010208
0.9362307000 1.0000010681 1.0000000533 -0.0000010147	0.9362307000 0.9999989319 0.9999999477 0.0000010158
0.9410782000 1.0000010626 1.0000000527 -0.0000010098	0.9410782000 0.9999989374 0.9999999483 0.0000010109
0.9459383000 1.0000010571 1.0000000522 -0.0000010049	0.9459383000 0.9999989429 0.9999999489 0.0000010060
0.9508109000 1.0000010517 1.0000000516 -0.0000010001	0.9508109000 0.9999989483 0.9999999494 0.0000010011
0.9556960000 1.0000010464 1.0000000510 -0.0000009953	0.9556960000 0.9999989536 0.9999999500 0.0000009963
0.9605936000 1.0000010411 1.0000000505 -0.0000009906	0.9605936000 0.9999989589 0.9999999505 0.0000009916
0.9655038000 1.0000010358 1.0000000500 -0.0000009859	0.9655038000 0.9999989642 0.9999999511 0.0000009869
0.9704265000 1.0000010306 1.0000000494 -0.0000009812	0.9704265000 0.9999989694 0.9999999516 0.0000009822
0.9753616000 1.0000010254 1.0000000489 -0.0000009765	0.9753616000 0.9999989746 0.9999999521 0.0000009776
0.9803093000 1.0000010203 1.0000000484 -0.0000009719	0.9803093000 0.9999989797 0.9999999526 0.0000009729
0.9852695000 1.0000010151 1.0000000478 -0.0000009673	0.9852695000 0.9999989849 0.9999999532 0.0000009683
0.9902423000 1.0000010100 1.0000000473 -0.0000009627	0.9902423000 0.9999989900 0.9999999537 0.0000009637
0.9952275000 1.0000010049 1.0000000468 -0.0000009581	0.9952275000 0.9999989951 0.9999999541 0.0000009590
1.0002250000 1.0000009998 1.0000000463 -0.0000009534	1.0002250000 0.9999990002 0.9999999546 0.0000009544


==> anc/gevolution_scale_factors_LCDM.dat <==
# Project title: Does relativistic cosmology software handle emergent volume evolution?
# Git commit (that produced this dataset): cc5ca58
# Git repository: https://codeberg.org/boud/gevcurvtest
# Pre-print: https://arxiv.org/abs/abs/2112.14174
# DOI (Zenodo): https://doi.org/10.5281/zenodo.6794222
#
# Copyright (C) 2022 Justyna Borkowska (jborkowska2203 gmail.com); Boud Roukema (boud astro.uni.torun.pl)
# Dataset is available under Creative Commons Public Domain (CC0).
# License URL: https://creativecommons.org/publicdomain/zero/1.0/
#
# LCDM; initial Phi = 0.001:
# Col  1: a^r = reference model scale factor
# Col  2: a^e_{FLRW} =  expected FLRW scale factor
# Col  3: a^e = numerically measured effective scale factor
# Col  4: epsilon = accuracy (0 = perfect, +1 = +100% wrong)
# LCDM; initial Phi = -0.001:
# Col  5: a^r = reference model scale factor
# Col  6: a^e_{FLRW} =  expected FLRW scale factor
# Col  7: a^e = numerically measured effective scale factor
# Col  8: epsilon = accuracy (0 = perfect, +1 = +100% wrong)
0.0099009900 1.0009607421 1.0000000000 -0.0009598200	0.0099009900 0.9990220594 1.0000000000 0.0009788979
0.0101796300 1.0009282865 1.0009305789 0.0000022903	0.0101796300 0.9990608496 0.9990683888 0.0000075462
0.0104621400 1.0008953802 1.0008767690 -0.0000185945	0.0104621400 0.9991001785 0.9991221641 0.0000220054
0.0107485100 1.0008620316 1.0008267531 -0.0000352480	0.0107485100 0.9991400229 0.9991721583 0.0000321631
0.0110387500 1.0008287584 1.0007802168 -0.0000485013	0.0110387500 0.9991788418 0.9992186836 0.0000398745
0.0113328600 1.0007968941 1.0007368756 -0.0000599707	0.0113328600 0.9992127501 0.9992620225 0.0000493112
0.0116308300 1.0007668238 1.0006964714 -0.0000702985	0.0116308300 0.9992419376 0.9993024314 0.0000605396
0.0119326700 1.0007381079 1.0006587702 -0.0000792792	0.0119326700 0.9992698854 0.9993401430 0.0000703090
0.0122383700 1.0007106346 1.0006235594 -0.0000870134	0.0122383700 0.9992975591 0.9993753687 0.0000778643
0.0125479500 1.0006844165 1.0005906455 -0.0000937069	0.0125479500 0.9993243417 0.9994083013 0.0000840164
0.0128613900 1.0006593801 1.0005598521 -0.0000994624	0.0128613900 0.9993478740 0.9994391161 0.0000913016
0.0131786900 1.0006354407 1.0005310185 -0.0001043559	0.0131786900 0.9993673342 0.9994679733 0.0001007028
0.0134998700 1.0006125505 1.0005039981 -0.0001084859	0.0134998700 0.9993868509 0.9994950189 0.0001082343
0.0138249100 1.0005906529 1.0004786565 -0.0001119302	0.0138249100 0.9994087451 0.9995203869 0.0001117078
0.0141538100 1.0005696630 1.0004548711 -0.0001147265	0.0141538100 0.9994305305 0.9995441995 0.0001137338
0.0144865900 1.0005495576 1.0004325294 -0.0001169639	0.0144865900 0.9994506029 0.9995665690 0.0001160298
0.0148232200 1.0005304150 1.0004115280 -0.0001188239	0.0148232200 0.9994695317 0.9995875982 0.0001181291
0.0151637300 1.0005120722 1.0003917725 -0.0001202381	0.0151637300 0.9994878907 0.9996073816 0.0001195521
0.0155081000 1.0004940306 1.0003731757 -0.0001207953	0.0155081000 0.9995059711 0.9996260062 0.0001200944
0.0158563400 1.0004766524 1.0003556577 -0.0001209371	0.0158563400 0.9995233205 0.9996435517 0.0001202885
0.0162084500 1.0004616509 1.0003391447 -0.0001224496	0.0162084500 0.9995383878 0.9996600917 0.0001217601
0.0165644200 1.0004492174 1.0003235688 -0.0001255923	0.0165644200 0.9995509458 0.9996756941 0.0001248043
0.0169242600 1.0004364957 1.0003088673 -0.0001275727	0.0169242600 0.9995634116 0.9996904216 0.0001270654
0.0172879700 1.0004218564 1.0002949824 -0.0001268205	0.0172879700 0.9995774946 0.9997043318 0.0001268908
0.0176555500 1.0004077701 1.0002818607 -0.0001258581	0.0176555500 0.9995922448 0.9997174782 0.0001252845
0.0180269900 1.0003964848 1.0002694527 -0.0001269817	0.0180269900 0.9996063534 0.9997299101 0.0001236054
0.0184022900 1.0003863849 1.0002577128 -0.0001286224	0.0184022900 0.9996188934 0.9997416734 0.0001228268
0.0187814700 1.0003750878 1.0002465984 -0.0001284413	0.0187814700 0.9996292412 0.9997528103 0.0001236150
0.0191645100 1.0003626230 1.0002360702 -0.0001265069	0.0191645100 0.9996386200 0.9997633603 0.0001247854
0.0195514200 1.0003502008 1.0002260920 -0.0001240654	0.0195514200 0.9996491069 0.9997733596 0.0001242963
0.0199421900 1.0003387559 1.0002166297 -0.0001220848	0.0199421900 0.9996606763 0.9997828423 0.0001222075
0.0203368300 1.0003289317 1.0002076519 -0.0001212399	0.0203368300 0.9996711669 0.9997918397 0.0001207126
0.0207353400 1.0003207399 1.0001991295 -0.0001215714	0.0207353400 0.9996794772 0.9998003812 0.0001209427
0.0211377200 1.0003127105 1.0001910351 -0.0001216374	0.0211377200 0.9996873202 0.9998084940 0.0001212116
0.0215439600 1.0003034154 1.0001833433 -0.0001200357	0.0215439600 0.9996965184 0.9998162033 0.0001197212
0.0219540700 1.0002936344 1.0001760305 -0.0001175694	0.0219540700 0.9997063320 0.9998235330 0.0001172354
0.0223680400 1.0002851258 1.0001690748 -0.0001160179	0.0223680400 0.9997148873 0.9998305050 0.0001156507
0.0227858900 1.0002783011 1.0001624556 -0.0001158133	0.0227858900 0.9997217149 0.9998371400 0.0001154573
0.0232076000 1.0002716647 1.0001561536 -0.0001154797	0.0232076000 0.9997283364 0.9998434571 0.0001151520
0.0236331700 1.0002638833 1.0001501509 -0.0001137024	0.0236331700 0.9997361126 0.9998494744 0.0001133917
0.0240626200 1.0002555807 1.0001444309 -0.0001111214	0.0240626200 0.9997444183 0.9998552084 0.0001108184
0.0244959300 1.0002480741 1.0001389775 -0.0001090695	0.0244959300 0.9997519249 0.9998606752 0.0001087773
0.0249331100 1.0002419524 1.0001337765 -0.0001081498	0.0249331100 0.9997580415 0.9998658892 0.0001078738
0.0253741500 1.0002366817 1.0001288137 -0.0001078425	0.0253741500 0.9997633149 0.9998708644 0.0001075749
0.0258190600 1.0002316350 1.0001240764 -0.0001075337	0.0258190600 0.9997683824 0.9998756136 0.0001072560
0.0262678400 1.0002263780 1.0001195526 -0.0001068013	0.0262678400 0.9997736529 0.9998801488 0.0001065200
0.0267204900 1.0002205680 1.0001152309 -0.0001053139	0.0267204900 0.9997794247 0.9998844816 0.0001050801
0.0271770100 1.0002141090 1.0001111004 -0.0001029866	0.0271770100 0.9997857916 0.9998886226 0.0001028530
0.0276373900 1.0002076982 1.0001071515 -0.0001005259	0.0276373900 0.9997921920 0.9998925818 0.0001004107
0.0281016400 1.0002022018 1.0001033745 -0.0000988074	0.0281016400 0.9997979211 0.9998963686 0.0000984674
0.0285697500 1.0001977722 1.0000997606 -0.0000979923	0.0285697500 0.9998026910 0.9998999919 0.0000973201
0.0290417400 1.0001934984 1.0000963015 -0.0000971781	0.0290417400 0.9998068394 0.9999034600 0.0000966392
0.0295175900 1.0001884177 1.0000929894 -0.0000954102	0.0295175900 0.9998107626 0.9999067807 0.0000960362
0.0299973100 1.0001827124 1.0000898170 -0.0000928784	0.0299973100 0.9998147672 0.9999099615 0.0000952120
0.0304808900 1.0001775429 1.0000867772 -0.0000907496	0.0304808900 0.9998190849 0.9999130093 0.0000939414
0.0309683500 1.0001739865 1.0000838635 -0.0000901073	0.0309683500 0.9998239082 0.9999159307 0.0000920388
0.0314596700 1.0001716085 1.0000810697 -0.0000905233	0.0314596700 0.9998289830 0.9999187319 0.0000897642
0.0319548600 1.0001690948 1.0000783900 -0.0000906894	0.0319548600 0.9998337939 0.9999214187 0.0000876394
0.0324539100 1.0001652753 1.0000758190 -0.0000894416	0.0324539100 0.9998378775 0.9999239967 0.0000861332
0.0329568400 1.0001604779 1.0000733513 -0.0000871126	0.0329568400 0.9998413223 0.9999264709 0.0000851622
0.0334636300 1.0001557274 1.0000709821 -0.0000847321	0.0334636300 0.9998444722 0.9999288465 0.0000843874
0.0339742900 1.0001519334 1.0000687067 -0.0000832140	0.0339742900 0.9998476460 0.9999311280 0.0000834947
0.0344888200 1.0001488999 1.0000665208 -0.0000823669	0.0344888200 0.9998508801 0.9999333198 0.0000824520
0.0350072200 1.0001459364 1.0000644201 -0.0000815044	0.0350072200 0.9998540869 0.9999354261 0.0000813510
0.0355294800 1.0001424125 1.0000624008 -0.0000800003	0.0355294800 0.9998571835 0.9999374508 0.0000802788
0.0360556100 1.0001384421 1.0000604592 -0.0000779721	0.0360556100 0.9998601573 0.9999393977 0.0000792514
0.0365856100 1.0001345274 1.0000585916 -0.0000759255	0.0365856100 0.9998630322 0.9999412703 0.0000782488
0.0371194800 1.0001311602 1.0000567948 -0.0000743556	0.0371194800 0.9998658322 0.9999430719 0.0000772501
0.0376572200 1.0001283962 1.0000550656 -0.0000733212	0.0376572200 0.9998685716 0.9999448058 0.0000762442
0.0381988300 1.0001259736 1.0000534010 -0.0000725635	0.0381988300 0.9998712574 0.9999464749 0.0000752271
0.0387443000 1.0001236172 1.0000517981 -0.0000718102	0.0387443000 0.9998738964 0.9999480821 0.0000741950
0.0392936400 1.0001211832 1.0000502543 -0.0000709203	0.0392936400 0.9998764758 0.9999496301 0.0000731634
0.0398468600 1.0001186917 1.0000487669 -0.0000699165	0.0398468600 0.9998789587 0.9999511215 0.0000721716
0.0404039400 1.0001161735 1.0000473335 -0.0000688320	0.0404039400 0.9998813057 0.9999525588 0.0000712616
0.0409648800 1.0001136867 1.0000459518 -0.0000677272	0.0409648800 0.9998835266 0.9999539442 0.0000704258
0.0415297000 1.0001113571 1.0000446196 -0.0000667300	0.0415297000 0.9998857581 0.9999552800 0.0000695298
0.0420983900 1.0001093254 1.0000433348 -0.0000659834	0.0420983900 0.9998881616 0.9999565682 0.0000684143
0.0426709500 1.0001077026 1.0000420954 -0.0000656000	0.0426709500 0.9998908680 0.9999578110 0.0000669502
0.0432473700 1.0001063520 1.0000408996 -0.0000654455	0.0432473700 0.9998937523 0.9999590100 0.0000652647
0.0438276700 1.0001050229 1.0000397454 -0.0000652707	0.0438276700 0.9998965715 0.9999601673 0.0000636024
0.0444118300 1.0001034580 1.0000386312 -0.0000648201	0.0444118300 0.9998990759 0.9999612846 0.0000622149
0.0449998700 1.0001015730 1.0000375553 -0.0000640113	0.0449998700 0.9999011732 0.9999623633 0.0000611962
0.0455917700 1.0000995284 1.0000365162 -0.0000630059	0.0455917700 0.9999029921 0.9999634052 0.0000604189
0.0461875500 1.0000975082 1.0000355124 -0.0000619897	0.0461875500 0.9999046832 0.9999644117 0.0000597341
0.0467871900 1.0000956657 1.0000345425 -0.0000611174	0.0467871900 0.9999063841 0.9999653842 0.0000590056
0.0473907000 1.0000939398 1.0000336051 -0.0000603290	0.0473907000 0.9999081304 0.9999663241 0.0000581991
0.0479980900 1.0000921877 1.0000326989 -0.0000594833	0.0479980900 0.9999099207 0.9999672327 0.0000573171
0.0486093400 1.0000902625 1.0000318227 -0.0000584345	0.0486093400 0.9999117528 0.9999681111 0.0000563633
0.0492244700 1.0000881116 1.0000309754 -0.0000571312	0.0492244700 0.9999135809 0.9999689607 0.0000553846
0.0498434700 1.0000858551 1.0000301558 -0.0000556946	0.0498434700 0.9999152815 0.9999697825 0.0000545057
0.0504663300 1.0000836353 1.0000293628 -0.0000542680	0.0504663300 0.9999167186 0.9999705776 0.0000538635
0.0510930700 1.0000815957 1.0000285954 -0.0000529960	0.0510930700 0.9999177697 0.9999713471 0.0000535817
0.0517236800 1.0000798299 1.0000278526 -0.0000519731	0.0517236800 0.9999185621 0.9999720918 0.0000535341
0.0523581600 1.0000783943 1.0000271335 -0.0000512567	0.0523581600 0.9999194143 0.9999728127 0.0000534027
0.0529965100 1.0000773461 1.0000264373 -0.0000509049	0.0529965100 0.9999206611 0.9999735108 0.0000528539
0.0536387400 1.0000767155 1.0000257629 -0.0000509486	0.0536387400 0.9999225749 0.9999741869 0.0000516160
0.0542848300 1.0000763552 1.0000251097 -0.0000512416	0.0542848300 0.9999249829 0.9999748418 0.0000498627
0.0549348000 1.0000760460 1.0000244769 -0.0000515652	0.0549348000 0.9999275352 0.9999754763 0.0000479446
0.0555886400 1.0000755601 1.0000238636 -0.0000516926	0.0555886400 0.9999298686 0.9999760912 0.0000462259
0.0562463500 1.0000747144 1.0000232692 -0.0000514413	0.0562463500 0.9999316937 0.9999766871 0.0000449965
0.0569079400 1.0000735183 1.0000226930 -0.0000508216	0.0569079400 0.9999330411 0.9999772648 0.0000442267
0.0575734000 1.0000720294 1.0000221344 -0.0000498915	0.0575734000 0.9999340206 0.9999778249 0.0000438072
0.0582427300 1.0000703072 1.0000215926 -0.0000487112	0.0582427300 0.9999347463 0.9999783681 0.0000436247
0.0589159400 1.0000684430 1.0000210671 -0.0000473727	0.0589159400 0.9999353391 0.9999788949 0.0000435586
0.0595930200 1.0000666239 1.0000205573 -0.0000460635	0.0595930200 0.9999359335 0.9999794060 0.0000434753
0.0602739700 1.0000650610 1.0000200627 -0.0000449953	0.0602739700 0.9999366702 0.9999799019 0.0000432344
0.0609588000 1.0000639727 1.0000195827 -0.0000443871	0.0609588000 0.9999376948 0.9999803831 0.0000426909
0.0616475000 1.0000634759 1.0000191168 -0.0000443562	0.0616475000 0.9999390832 0.9999808502 0.0000417695
0.0623400700 1.0000633278 1.0000186646 -0.0000446604	0.0623400700 0.9999406656 0.9999813036 0.0000406404
0.0630365200 1.0000632019 1.0000182254 -0.0000449736	0.0630365200 0.9999422145 0.9999817438 0.0000395315
0.0637368500 1.0000627603 1.0000177990 -0.0000449584	0.0637368500 0.9999434947 0.9999821713 0.0000386787
0.0644410500 1.0000617255 1.0000173849 -0.0000443379	0.0644410500 0.9999443129 0.9999825865 0.0000382757
0.0651491300 1.0000601511 1.0000169825 -0.0000431660	0.0651491300 0.9999447049 0.9999829898 0.0000382870
0.0658610900 1.0000581930 1.0000165917 -0.0000415989	0.0658610900 0.9999447775 0.9999833816 0.0000386062
0.0665769200 1.0000560126 1.0000162119 -0.0000397985	0.0665769200 0.9999446414 0.9999837624 0.0000391232
0.0672966200 1.0000537798 1.0000158427 -0.0000379351	0.0672966200 0.9999444156 0.9999841324 0.0000397191
0.0680202100 1.0000516984 1.0000154839 -0.0000362126	0.0680202100 0.9999442671 0.9999844921 0.0000402273
0.0687476700 1.0000499939 1.0000151351 -0.0000348571	0.0687476700 0.9999443922 0.9999848417 0.0000404518
0.0694790100 1.0000488995 1.0000147960 -0.0000341019	0.0694790100 0.9999449938 0.9999851817 0.0000401901
0.0702142300 1.0000486463 1.0000144662 -0.0000341785	0.0702142300 0.9999462732 0.9999855123 0.0000392412
0.0709533200 1.0000491610 1.0000141454 -0.0000350139	0.0709533200 0.9999481718 0.9999858339 0.0000376640
0.0716963000 1.0000499843 1.0000138334 -0.0000361491	0.0716963000 0.9999503010 0.9999861466 0.0000358474
0.0724431500 1.0000506183 1.0000135298 -0.0000370866	0.0724431500 0.9999522396 0.9999864509 0.0000342130
0.0731938900 1.0000505498 1.0000132344 -0.0000373135	0.0731938900 0.9999535532 0.9999867470 0.0000331954
0.0739485000 1.0000494122 1.0000129470 -0.0000364634	0.0739485000 0.9999539294 0.9999870351 0.0000331072
0.0747070000 1.0000474593 1.0000126672 -0.0000347904	0.0747070000 0.9999535720 0.9999873156 0.0000337451
0.0754693800 1.0000451055 1.0000123949 -0.0000327092	0.0754693800 0.9999528182 0.9999875886 0.0000347720
0.0762356300 1.0000427787 1.0000121297 -0.0000306476	0.0762356300 0.9999520161 0.9999878543 0.0000358400
0.0770057700 1.0000409076 1.0000118716 -0.0000290348	0.0770057700 0.9999515156 0.9999881131 0.0000365992
0.0777798000 1.0000396623 1.0000116202 -0.0000280410	0.0777798000 0.9999514772 0.9999883651 0.0000368897
0.0785577000 1.0000389444 1.0000113753 -0.0000275680	0.0785577000 0.9999518644 0.9999886105 0.0000367479
0.0793394900 1.0000386403 1.0000111368 -0.0000275024	0.0793394900 0.9999526309 0.9999888496 0.0000362203
0.0801251600 1.0000386329 1.0000109044 -0.0000277274	0.0801251600 0.9999537290 0.9999890825 0.0000353551
0.0809147200 1.0000388049 1.0000106780 -0.0000281257	0.0809147200 0.9999551002 0.9999893094 0.0000342107
0.0817081600 1.0000390535 1.0000104574 -0.0000285950	0.0817081600 0.9999566343 0.9999895305 0.0000328976
0.0825054900 1.0000392797 1.0000102424 -0.0000290362	0.0825054900 0.9999582000 0.9999897460 0.0000315474
0.0833067000 1.0000393815 1.0000100328 -0.0000293475	0.0833067000 0.9999596617 0.9999899560 0.0000302956
0.0841118000 1.0000392539 1.0000098285 -0.0000294243	0.0841118000 0.9999608803 0.9999901608 0.0000292816
0.0849207900 1.0000388433 1.0000096293 -0.0000292128	0.0849207900 0.9999617741 0.9999903604 0.0000285874
0.0857336600 1.0000382297 1.0000094351 -0.0000287935	0.0857336600 0.9999624126 0.9999905551 0.0000281435
0.0865504300 1.0000375166 1.0000092457 -0.0000282698	0.0865504300 0.9999628915 0.9999907449 0.0000278545
0.0873710800 1.0000368104 1.0000090610 -0.0000277484	0.0873710800 0.9999633089 0.9999909300 0.0000276221
0.0881956200 1.0000362198 1.0000088808 -0.0000273380	0.0881956200 0.9999637652 0.9999911106 0.0000273464
0.0890240500 1.0000357931 1.0000087050 -0.0000270871	0.0890240500 0.9999643080 0.9999912867 0.0000269797
0.0898563800 1.0000354807 1.0000085335 -0.0000269462	0.0898563800 0.9999648989 0.9999914586 0.0000265607
0.0906925900 1.0000352227 1.0000083662 -0.0000268556	0.0906925900 0.9999654905 0.9999916263 0.0000261367
0.0915327000 1.0000349574 1.0000082029 -0.0000267535	0.0915327000 0.9999660342 0.9999917900 0.0000257566
0.0923767000 1.0000346222 1.0000080435 -0.0000265778	0.0923767000 0.9999664809 0.9999919497 0.0000254697
0.0932245900 1.0000341900 1.0000078879 -0.0000263012	0.0932245900 0.9999668189 0.9999921056 0.0000252875
0.0940763800 1.0000336831 1.0000077361 -0.0000259462	0.0940763800 0.9999670891 0.9999922578 0.0000251694
0.0949320700 1.0000331280 1.0000075878 -0.0000255394	0.0949320700 0.9999673374 0.9999924063 0.0000250697
0.0957916500 1.0000325521 1.0000074430 -0.0000251082	0.0957916500 0.9999676108 0.9999925514 0.0000249414
0.0966551300 1.0000319833 1.0000073017 -0.0000246808	0.0966551300 0.9999679571 0.9999926931 0.0000247367
0.0975225000 1.0000314418 1.0000071636 -0.0000242774	0.0975225000 0.9999683937 0.9999928314 0.0000244385
0.0983937800 1.0000309346 1.0000070287 -0.0000239051	0.0983937800 0.9999688877 0.9999929665 0.0000240796
0.0992689500 1.0000304680 1.0000068970 -0.0000235702	0.0992689500 0.9999694009 0.9999930985 0.0000236984
0.1001480000 1.0000300481 1.0000067683 -0.0000232791	0.1001480000 0.9999698941 0.9999932275 0.0000233341
0.1010310000 1.0000296813 1.0000066426 -0.0000230380	0.1010310000 0.9999703270 0.9999933535 0.0000230272
0.1019179000 1.0000293694 1.0000065197 -0.0000228490	0.1019179000 0.9999706742 0.9999934766 0.0000228031
0.1028087000 1.0000291016 1.0000063996 -0.0000227013	0.1028087000 0.9999709503 0.9999935969 0.0000226473
0.1037033000 1.0000288650 1.0000062823 -0.0000225820	0.1037033000 0.9999711769 0.9999937145 0.0000225382
0.1046019000 1.0000286461 1.0000061676 -0.0000224779	0.1046019000 0.9999713763 0.9999938294 0.0000224537
0.1055044000 1.0000284313 1.0000060555 -0.0000223751	0.1055044000 0.9999715711 0.9999939417 0.0000223713
0.1064108000 1.0000282082 1.0000059459 -0.0000222617	0.1064108000 0.9999717815 0.9999940515 0.0000222706
0.1073211000 1.0000279761 1.0000058387 -0.0000221367	0.1073211000 0.9999720093 0.9999941589 0.0000221503
0.1082354000 1.0000277380 1.0000057339 -0.0000220035	0.1082354000 0.9999722487 0.9999942639 0.0000220158
0.1091535000 1.0000274976 1.0000056314 -0.0000218656	0.1091535000 0.9999724938 0.9999943666 0.0000218733
0.1100755000 1.0000272584 1.0000055312 -0.0000217266	0.1100755000 0.9999727388 0.9999944670 0.0000217287
0.1110015000 1.0000270240 1.0000054332 -0.0000215902	0.1110015000 0.9999729777 0.9999945652 0.0000215881
0.1119314000 1.0000267959 1.0000053373 -0.0000214580	0.1119314000 0.9999732076 0.9999946612 0.0000214542
0.1128652000 1.0000265734 1.0000052435 -0.0000213293	0.1128652000 0.9999734301 0.9999947552 0.0000213256
0.1138029000 1.0000263558 1.0000051517 -0.0000212035	0.1138029000 0.9999736467 0.9999948471 0.0000212010
0.1147445000 1.0000261420 1.0000050620 -0.0000210795	0.1147445000 0.9999738591 0.9999949371 0.0000210786
0.1156900000 1.0000259311 1.0000049741 -0.0000209565	0.1156900000 0.9999740689 0.9999950251 0.0000209567
0.1166395000 1.0000257223 1.0000048881 -0.0000208337	0.1166395000 0.9999742778 0.9999951112 0.0000208340
0.1175929000 1.0000255153 1.0000048039 -0.0000207108	0.1175929000 0.9999744856 0.9999951955 0.0000207105
0.1185502000 1.0000253099 1.0000047216 -0.0000205878	0.1185502000 0.9999746920 0.9999952781 0.0000205866
0.1195114000 1.0000251059 1.0000046409 -0.0000204644	0.1195114000 0.9999748964 0.9999953588 0.0000204629
0.1204765000 1.0000249032 1.0000045620 -0.0000203407	0.1204765000 0.9999750985 0.9999954379 0.0000203399
0.1214456000 1.0000247016 1.0000044847 -0.0000202164	0.1214456000 0.9999752976 0.9999955153 0.0000202182
0.1224186000 1.0000245014 1.0000044090 -0.0000200919	0.1224186000 0.9999754936 0.9999955911 0.0000200980
0.1233956000 1.0000243037 1.0000043349 -0.0000199683	0.1233956000 0.9999756870 0.9999956653 0.0000199788
0.1243764000 1.0000241098 1.0000042624 -0.0000198469	0.1243764000 0.9999758780 0.9999957380 0.0000198605
0.1253612000 1.0000239209 1.0000041913 -0.0000197292	0.1253612000 0.9999760673 0.9999958092 0.0000197423
0.1263500000 1.0000237385 1.0000041217 -0.0000196163	0.1263500000 0.9999762554 0.9999958789 0.0000196240
0.1273427000 1.0000235637 1.0000040535 -0.0000195098	0.1273427000 0.9999764427 0.9999959472 0.0000195050
0.1283393000 1.0000233951 1.0000039867 -0.0000194080	0.1283393000 0.9999766289 0.9999960141 0.0000193857
0.1293398000 1.0000232279 1.0000039213 -0.0000193062	0.1293398000 0.9999768129 0.9999960797 0.0000192672
0.1303443000 1.0000230568 1.0000038572 -0.0000191992	0.1303443000 0.9999769936 0.9999961439 0.0000191508
0.1313527000 1.0000228767 1.0000037943 -0.0000190819	0.1313527000 0.9999771695 0.9999962068 0.0000190377
0.1323651000 1.0000226821 1.0000037328 -0.0000189489	0.1323651000 0.9999773396 0.9999962685 0.0000189293
0.1333815000 1.0000224680 1.0000036724 -0.0000187951	0.1333815000 0.9999775025 0.9999963289 0.0000188268
0.1344017000 1.0000222411 1.0000036133 -0.0000186273	0.1344017000 0.9999776598 0.9999963881 0.0000187287
0.1354260000 1.0000220195 1.0000035553 -0.0000184637	0.1354260000 0.9999778160 0.9999964461 0.0000186305
0.1364541000 1.0000218225 1.0000034985 -0.0000183236	0.1364541000 0.9999779758 0.9999965030 0.0000185277
0.1374863000 1.0000216696 1.0000034428 -0.0000182264	0.1374863000 0.9999781437 0.9999965588 0.0000184155
0.1385224000 1.0000215810 1.0000033882 -0.0000181924	0.1385224000 0.9999783247 0.9999966135 0.0000182892
0.1395624000 1.0000215758 1.0000033347 -0.0000182407	0.1395624000 0.9999785234 0.9999966671 0.0000181441
0.1406064000 1.0000216337 1.0000032822 -0.0000183511	0.1406064000 0.9999787349 0.9999967197 0.0000179852
0.1416544000 1.0000216873 1.0000032307 -0.0000184562	0.1416544000 0.9999789432 0.9999967712 0.0000178283
0.1427063000 1.0000216649 1.0000031802 -0.0000184843	0.1427063000 0.9999791313 0.9999968218 0.0000176908
0.1437623000 1.0000214934 1.0000031307 -0.0000183623	0.1437623000 0.9999792816 0.9999968713 0.0000175901
0.1448221000 1.0000210980 1.0000030822 -0.0000180154	0.1448221000 0.9999793764 0.9999969200 0.0000175439
0.1458860000 1.0000204023 1.0000030346 -0.0000173674	0.1458860000 0.9999793975 0.9999969676 0.0000175705
0.1469538000 1.0000193865 1.0000029878 -0.0000163984	0.1469538000 0.9999793512 0.9999970144 0.0000176635
0.1480256000 1.0000181459 1.0000029420 -0.0000152037	0.1480256000 0.9999792940 0.9999970603 0.0000177666
0.1491014000 1.0000167920 1.0000028970 -0.0000138948	0.1491014000 0.9999792895 0.9999971053 0.0000178163
0.1501811000 1.0000154390 1.0000028529 -0.0000125859	0.1501811000 0.9999794025 0.9999971495 0.0000177474
0.1512649000 1.0000142031 1.0000028096 -0.0000113933	0.1512649000 0.9999796996 0.9999971929 0.0000174936
0.1523526000 1.0000132038 1.0000027671 -0.0000104366	0.1523526000 0.9999802486 0.9999972354 0.0000169872
0.1534443000 1.0000125399 1.0000027254 -0.0000098143	0.1534443000 0.9999810989 0.9999972771 0.0000161785
0.1545400000 1.0000121857 1.0000026845 -0.0000095010	0.1545400000 0.9999821911 0.9999973181 0.0000151273
0.1556397000 1.0000120715 1.0000026444 -0.0000094270	0.1556397000 0.9999834263 0.9999973583 0.0000139322
0.1567434000 1.0000121262 1.0000026049 -0.0000095211	0.1567434000 0.9999847038 0.9999973978 0.0000126942
0.1578511000 1.0000122766 1.0000025663 -0.0000097103	0.1578511000 0.9999859202 0.9999974365 0.0000115164
0.1589628000 1.0000124485 1.0000025283 -0.0000099201	0.1589628000 0.9999869703 0.9999974745 0.0000105044
0.1600785000 1.0000125666 1.0000024910 -0.0000100755	0.1600785000 0.9999877482 0.9999975119 0.0000097638
0.1611983000 1.0000125948 1.0000024544 -0.0000101403	0.1611983000 0.9999882179 0.9999975485 0.0000093307
0.1623220000 1.0000125484 1.0000024184 -0.0000101298	0.1623220000 0.9999884351 0.9999975845 0.0000091495
0.1634497000 1.0000124461 1.0000023831 -0.0000100629	0.1634497000 0.9999884627 0.9999976198 0.0000091572
0.1645815000 1.0000123074 1.0000023485 -0.0000099588	0.1645815000 0.9999883650 0.9999976545 0.0000092896
0.1657173000 1.0000121518 1.0000023144 -0.0000098373	0.1657173000 0.9999882078 0.9999976886 0.0000094809
0.1668571000 1.0000119997 1.0000022810 -0.0000097186	0.1668571000 0.9999880582 0.9999977221 0.0000096640
0.1680009000 1.0000118695 1.0000022481 -0.0000096213	0.1680009000 0.9999879782 0.9999977549 0.0000097768
0.1691488000 1.0000117642 1.0000022159 -0.0000095482	0.1691488000 0.9999879774 0.9999977872 0.0000098100
0.1703007000 1.0000116788 1.0000021842 -0.0000094945	0.1703007000 0.9999880392 0.9999978189 0.0000097799
0.1714566000 1.0000116081 1.0000021531 -0.0000094549	0.1714566000 0.9999881466 0.9999978501 0.0000097036
0.1726166000 1.0000115469 1.0000021225 -0.0000094243	0.1726166000 0.9999882824 0.9999978807 0.0000095984
0.1737806000 1.0000114900 1.0000020925 -0.0000093974	0.1737806000 0.9999884287 0.9999979108 0.0000094822
0.1749487000 1.0000114317 1.0000020629 -0.0000093687	0.1749487000 0.9999885675 0.9999979403 0.0000093729
0.1761208000 1.0000113678 1.0000020339 -0.0000093338	0.1761208000 0.9999886840 0.9999979693 0.0000092855
0.1772970000 1.0000112983 1.0000020054 -0.0000092927	0.1772970000 0.9999887786 0.9999979979 0.0000092194
0.1784772000 1.0000112245 1.0000019774 -0.0000092469	0.1784772000 0.9999888558 0.9999980259 0.0000091702
0.1796615000 1.0000111478 1.0000019499 -0.0000091978	0.1796615000 0.9999889203 0.9999980534 0.0000091332
0.1808499000 1.0000110696 1.0000019229 -0.0000091466	0.1808499000 0.9999889767 0.9999980805 0.0000091039
0.1820423000 1.0000109913 1.0000018963 -0.0000090950	0.1820423000 0.9999890298 0.9999981071 0.0000090774
0.1832388000 1.0000109145 1.0000018701 -0.0000090443	0.1832388000 0.9999890845 0.9999981333 0.0000090489
0.1844394000 1.0000108401 1.0000018444 -0.0000089956	0.1844394000 0.9999891446 0.9999981590 0.0000090145
0.1856441000 1.0000107682 1.0000018192 -0.0000089489	0.1856441000 0.9999892097 0.9999981843 0.0000089747
0.1868528000 1.0000106983 1.0000017944 -0.0000089038	0.1868528000 0.9999892787 0.9999982091 0.0000089305
0.1880657000 1.0000106300 1.0000017699 -0.0000088600	0.1880657000 0.9999893503 0.9999982335 0.0000088833
0.1892827000 1.0000105631 1.0000017459 -0.0000088170	0.1892827000 0.9999894233 0.9999982575 0.0000088343
0.1905037000 1.0000104970 1.0000017223 -0.0000087745	0.1905037000 0.9999894965 0.9999982811 0.0000087848
0.1917289000 1.0000104313 1.0000016991 -0.0000087321	0.1917289000 0.9999895685 0.9999983044 0.0000087360
0.1929581000 1.0000103659 1.0000016763 -0.0000086895	0.1929581000 0.9999896382 0.9999983272 0.0000086891
0.1941915000 1.0000103005 1.0000016539 -0.0000086466	0.1941915000 0.9999897057 0.9999983496 0.0000086441
0.1954290000 1.0000102354 1.0000016318 -0.0000086035	0.1954290000 0.9999897712 0.9999983717 0.0000086006
0.1966707000 1.0000101706 1.0000016101 -0.0000085604	0.1966707000 0.9999898352 0.9999983934 0.0000085583
0.1979164000 1.0000101063 1.0000015888 -0.0000085174	0.1979164000 0.9999898980 0.9999984148 0.0000085169
0.1991663000 1.0000100424 1.0000015678 -0.0000084745	0.1991663000 0.9999899599 0.9999984358 0.0000084760
0.2004204000 1.0000099791 1.0000015471 -0.0000084319	0.2004204000 0.9999900213 0.9999984565 0.0000084352
0.2016785000 1.0000099166 1.0000015268 -0.0000083897	0.2016785000 0.9999900825 0.9999984768 0.0000083944
0.2029409000 1.0000098547 1.0000015068 -0.0000083478	0.2029409000 0.9999901436 0.9999984968 0.0000083532
0.2042074000 1.0000097935 1.0000014871 -0.0000083063	0.2042074000 0.9999902046 0.9999985165 0.0000083120
0.2054780000 1.0000097330 1.0000014678 -0.0000082651	0.2054780000 0.9999902652 0.9999985358 0.0000082707
0.2067528000 1.0000096731 1.0000014487 -0.0000082242	0.2067528000 0.9999903255 0.9999985549 0.0000082294
0.2080318000 1.0000096137 1.0000014300 -0.0000081836	0.2080318000 0.9999903854 0.9999985736 0.0000081883
0.2093150000 1.0000095549 1.0000014116 -0.0000081432	0.2093150000 0.9999904448 0.9999985921 0.0000081474
0.2106023000 1.0000094966 1.0000013934 -0.0000081031	0.2106023000 0.9999905035 0.9999986102 0.0000081068
0.2118939000 1.0000094388 1.0000013756 -0.0000080631	0.2118939000 0.9999905616 0.9999986281 0.0000080665
0.2131896000 1.0000093814 1.0000013580 -0.0000080234	0.2131896000 0.9999906191 0.9999986456 0.0000080266
0.2144895000 1.0000093246 1.0000013407 -0.0000079838	0.2144895000 0.9999906760 0.9999986629 0.0000079871
0.2157937000 1.0000092682 1.0000013237 -0.0000079444	0.2157937000 0.9999907322 0.9999986800 0.0000079478
0.2171020000 1.0000092123 1.0000013069 -0.0000079053	0.2171020000 0.9999907880 0.9999986967 0.0000079088
0.2184146000 1.0000091569 1.0000012905 -0.0000078664	0.2184146000 0.9999908432 0.9999987132 0.0000078700
0.2197314000 1.0000091020 1.0000012742 -0.0000078277	0.2197314000 0.9999908980 0.9999987294 0.0000078315
0.2210525000 1.0000090476 1.0000012582 -0.0000077893	0.2210525000 0.9999909523 0.9999987454 0.0000077932
0.2223778000 1.0000089937 1.0000012425 -0.0000077511	0.2223778000 0.9999910062 0.9999987612 0.0000077550
0.2237073000 1.0000089402 1.0000012270 -0.0000077131	0.2237073000 0.9999910596 0.9999987766 0.0000077171
0.2250411000 1.0000088872 1.0000012118 -0.0000076754	0.2250411000 0.9999911126 0.9999987919 0.0000076793
0.2263791000 1.0000088347 1.0000011968 -0.0000076379	0.2263791000 0.9999911652 0.9999988069 0.0000076418
0.2277214000 1.0000087826 1.0000011820 -0.0000076006	0.2277214000 0.9999912173 0.9999988217 0.0000076045
0.2290680000 1.0000087310 1.0000011674 -0.0000075636	0.2290680000 0.9999912689 0.9999988363 0.0000075674
0.2304189000 1.0000086798 1.0000011531 -0.0000075267	0.2304189000 0.9999913202 0.9999988506 0.0000075305
0.2317740000 1.0000086291 1.0000011389 -0.0000074901	0.2317740000 0.9999913709 0.9999988647 0.0000074939
0.2331335000 1.0000085788 1.0000011250 -0.0000074537	0.2331335000 0.9999914213 0.9999988786 0.0000074574
0.2344973000 1.0000085289 1.0000011113 -0.0000074175	0.2344973000 0.9999914712 0.9999988923 0.0000074212
0.2358653000 1.0000084794 1.0000010978 -0.0000073815	0.2358653000 0.9999915206 0.9999989058 0.0000073853
0.2372377000 1.0000084304 1.0000010846 -0.0000073457	0.2372377000 0.9999915697 0.9999989191 0.0000073495
0.2386144000 1.0000083817 1.0000010715 -0.0000073102	0.2386144000 0.9999916183 0.9999989322 0.0000073140
0.2399955000 1.0000083335 1.0000010586 -0.0000072749	0.2399955000 0.9999916665 0.9999989451 0.0000072786
0.2413809000 1.0000082857 1.0000010459 -0.0000072397	0.2413809000 0.9999917143 0.9999989578 0.0000072435
0.2427707000 1.0000082382 1.0000010334 -0.0000072048	0.2427707000 0.9999917618 0.9999989703 0.0000072086
0.2441648000 1.0000081912 1.0000010210 -0.0000071701	0.2441648000 0.9999918088 0.9999989826 0.0000071739
0.2455633000 1.0000081445 1.0000010089 -0.0000071356	0.2455633000 0.9999918555 0.9999989948 0.0000071393
0.2469662000 1.0000080983 1.0000009969 -0.0000071013	0.2469662000 0.9999919017 0.9999990067 0.0000071050
0.2483734000 1.0000080524 1.0000009851 -0.0000070672	0.2483734000 0.9999919476 0.9999990185 0.0000070709
0.2497851000 1.0000080069 1.0000009735 -0.0000070333	0.2497851000 0.9999919931 0.9999990301 0.0000070370
0.2512011000 1.0000079617 1.0000009621 -0.0000069996	0.2512011000 0.9999920383 0.9999990416 0.0000070034
0.2526216000 1.0000079170 1.0000009508 -0.0000069661	0.2526216000 0.9999920830 0.9999990528 0.0000069699
0.2540465000 1.0000078726 1.0000009397 -0.0000069329	0.2540465000 0.9999921274 0.9999990640 0.0000069366
0.2554758000 1.0000078285 1.0000009287 -0.0000068998	0.2554758000 0.9999921714 0.9999990749 0.0000069035
0.2569096000 1.0000077848 1.0000009179 -0.0000068669	0.2569096000 0.9999922151 0.9999990857 0.0000068706
0.2583478000 1.0000077415 1.0000009073 -0.0000068342	0.2583478000 0.9999922584 0.9999990963 0.0000068380
0.2597905000 1.0000076985 1.0000008968 -0.0000068017	0.2597905000 0.9999923014 0.9999991068 0.0000068055
0.2612377000 1.0000076559 1.0000008864 -0.0000067694	0.2612377000 0.9999923441 0.9999991172 0.0000067731
0.2626894000 1.0000076136 1.0000008762 -0.0000067373	0.2626894000 0.9999923864 0.9999991273 0.0000067410
0.2641455000 1.0000075716 1.0000008662 -0.0000067053	0.2641455000 0.9999924284 0.9999991374 0.0000067090
0.2656061000 1.0000075299 1.0000008563 -0.0000066736	0.2656061000 0.9999924701 0.9999991473 0.0000066772
0.2670713000 1.0000074886 1.0000008465 -0.0000066421	0.2670713000 0.9999925115 0.9999991570 0.0000066456
0.2685410000 1.0000074477 1.0000008369 -0.0000066107	0.2685410000 0.9999925525 0.9999991667 0.0000066142
0.2700152000 1.0000074070 1.0000008274 -0.0000065795	0.2700152000 0.9999925932 0.9999991761 0.0000065829
0.2714940000 1.0000073666 1.0000008181 -0.0000065485	0.2714940000 0.9999926336 0.9999991855 0.0000065519
0.2729773000 1.0000073266 1.0000008088 -0.0000065177	0.2729773000 0.9999926736 0.9999991947 0.0000065211
0.2744652000 1.0000072869 1.0000007997 -0.0000064871	0.2744652000 0.9999927133 0.9999992038 0.0000064905
0.2759577000 1.0000072475 1.0000007908 -0.0000064567	0.2759577000 0.9999927526 0.9999992128 0.0000064602
0.2774548000 1.0000072084 1.0000007819 -0.0000064264	0.2774548000 0.9999927915 0.9999992216 0.0000064301
0.2789565000 1.0000071696 1.0000007732 -0.0000063963	0.2789565000 0.9999928301 0.9999992303 0.0000064003
0.2804628000 1.0000071311 1.0000007646 -0.0000063664	0.2804628000 0.9999928683 0.9999992389 0.0000063706
0.2819737000 1.0000070928 1.0000007561 -0.0000063367	0.2819737000 0.9999929063 0.9999992474 0.0000063412
0.2834893000 1.0000070549 1.0000007477 -0.0000063071	0.2834893000 0.9999929440 0.9999992558 0.0000063118
0.2850095000 1.0000070173 1.0000007395 -0.0000062778	0.2850095000 0.9999929816 0.9999992640 0.0000062824
0.2865344000 1.0000069800 1.0000007314 -0.0000062486	0.2865344000 0.9999930191 0.9999992721 0.0000062531
0.2880640000 1.0000069429 1.0000007233 -0.0000062195	0.2880640000 0.9999930564 0.9999992802 0.0000062238
0.2895983000 1.0000069061 1.0000007154 -0.0000061907	0.2895983000 0.9999930938 0.9999992881 0.0000061943
0.2911373000 1.0000068696 1.0000007076 -0.0000061620	0.2911373000 0.9999931312 0.9999992959 0.0000061648
0.2926810000 1.0000068334 1.0000006999 -0.0000061335	0.2926810000 0.9999931684 0.9999993036 0.0000061352
0.2942294000 1.0000067975 1.0000006923 -0.0000061051	0.2942294000 0.9999932054 0.9999993112 0.0000061058
0.2957826000 1.0000067618 1.0000006848 -0.0000060769	0.2957826000 0.9999932420 0.9999993186 0.0000060767
0.2973405000 1.0000067263 1.0000006774 -0.0000060489	0.2973405000 0.9999932780 0.9999993260 0.0000060481
0.2989032000 1.0000066912 1.0000006701 -0.0000060210	0.2989032000 0.9999933132 0.9999993333 0.0000060202
0.3004708000 1.0000066563 1.0000006629 -0.0000059933	0.3004708000 0.9999933474 0.9999993405 0.0000059931
0.3020431000 1.0000066216 1.0000006558 -0.0000059658	0.3020431000 0.9999933806 0.9999993476 0.0000059671
0.3036202000 1.0000065872 1.0000006488 -0.0000059383	0.3036202000 0.9999934124 0.9999993546 0.0000059423
0.3052022000 1.0000065530 1.0000006419 -0.0000059111	0.3052022000 0.9999934429 0.9999993615 0.0000059186
0.3067890000 1.0000065190 1.0000006350 -0.0000058840	0.3067890000 0.9999934727 0.9999993683 0.0000058957
0.3083807000 1.0000064853 1.0000006283 -0.0000058570	0.3083807000 0.9999935023 0.9999993751 0.0000058728
0.3099773000 1.0000064519 1.0000006217 -0.0000058302	0.3099773000 0.9999935325 0.9999993817 0.0000058492
0.3115787000 1.0000064187 1.0000006151 -0.0000058036	0.3115787000 0.9999935638 0.9999993882 0.0000058245
0.3131851000 1.0000063858 1.0000006086 -0.0000057771	0.3131851000 0.9999935970 0.9999993947 0.0000057978
0.3147964000 1.0000063531 1.0000006022 -0.0000057509	0.3147964000 0.9999936327 0.9999994011 0.0000057685
0.3164127000 1.0000063208 1.0000005959 -0.0000057248	0.3164127000 0.9999936715 0.9999994074 0.0000057359
0.3180339000 1.0000062887 1.0000005897 -0.0000056989	0.3180339000 0.9999937143 0.9999994136 0.0000056993
0.3196601000 1.0000062569 1.0000005836 -0.0000056733	0.3196601000 0.9999937608 0.9999994197 0.0000056590
0.3212913000 1.0000062253 1.0000005775 -0.0000056478	0.3212913000 0.9999938088 0.9999994258 0.0000056170
0.3229275000 1.0000061940 1.0000005715 -0.0000056224	0.3229275000 0.9999938560 0.9999994318 0.0000055758
0.3245687000 1.0000061628 1.0000005656 -0.0000055972	0.3245687000 0.9999938999 0.9999994377 0.0000055378
0.3262150000 1.0000061318 1.0000005598 -0.0000055720	0.3262150000 0.9999939381 0.9999994435 0.0000055054
0.3278664000 1.0000061009 1.0000005540 -0.0000055469	0.3278664000 0.9999939681 0.9999994492 0.0000054811
0.3295228000 1.0000060701 1.0000005484 -0.0000055217	0.3295228000 0.9999939873 0.9999994549 0.0000054676
0.3311844000 1.0000060393 1.0000005427 -0.0000054966	0.3311844000 0.9999939931 0.9999994605 0.0000054675
0.3328511000 1.0000060086 1.0000005372 -0.0000054713	0.3328511000 0.9999939828 0.9999994660 0.0000054833
0.3345229000 1.0000059778 1.0000005317 -0.0000054461	0.3345229000 0.9999939569 0.9999994715 0.0000055146
0.3361999000 1.0000059472 1.0000005263 -0.0000054208	0.3361999000 0.9999939231 0.9999994769 0.0000055538
0.3378820000 1.0000059168 1.0000005210 -0.0000053957	0.3378820000 0.9999938905 0.9999994822 0.0000055917
0.3395694000 1.0000058867 1.0000005157 -0.0000053709	0.3395694000 0.9999938683 0.9999994875 0.0000056192
0.3412620000 1.0000058571 1.0000005105 -0.0000053465	0.3412620000 0.9999938658 0.9999994926 0.0000056269
0.3429598000 1.0000058280 1.0000005054 -0.0000053226	0.3429598000 0.9999938925 0.9999994978 0.0000056053
0.3446629000 1.0000057997 1.0000005003 -0.0000052993	0.3446629000 0.9999939582 0.9999995028 0.0000055447
0.3463712000 1.0000057722 1.0000004953 -0.0000052768	0.3463712000 0.9999940726 0.9999995078 0.0000054352
0.3480849000 1.0000057456 1.0000004904 -0.0000052552	0.3480849000 0.9999942460 0.9999995128 0.0000052668
0.3498039000 1.0000057201 1.0000004855 -0.0000052345	0.3498039000 0.9999944850 0.9999995176 0.0000050327
0.3515283000 1.0000056952 1.0000004807 -0.0000052145	0.3515283000 0.9999947799 0.9999995224 0.0000047425
0.3532580000 1.0000056705 1.0000004759 -0.0000051946	0.3532580000 0.9999951165 0.9999995272 0.0000044107
0.3549931000 1.0000056457 1.0000004712 -0.0000051744	0.3549931000 0.9999954798 0.9999995319 0.0000040521
0.3567336000 1.0000056202 1.0000004666 -0.0000051535	0.3567336000 0.9999958549 0.9999995365 0.0000036817
0.3584796000 1.0000055935 1.0000004620 -0.0000051315	0.3584796000 0.9999962264 0.9999995411 0.0000033147
0.3602310000 1.0000055652 1.0000004575 -0.0000051077	0.3602310000 0.9999965788 0.9999995456 0.0000029668
0.3619879000 1.0000055349 1.0000004530 -0.0000050818	0.3619879000 0.9999968961 0.9999995501 0.0000026540
0.3637503000 1.0000055019 1.0000004486 -0.0000050533	0.3637503000 0.9999971622 0.9999995545 0.0000023923
0.3655183000 1.0000054659 1.0000004442 -0.0000050217	0.3655183000 0.9999973614 0.9999995588 0.0000021974
0.3672918000 1.0000054276 1.0000004399 -0.0000049877	0.3672918000 0.9999974921 0.9999995631 0.0000020710
0.3690709000 1.0000053886 1.0000004356 -0.0000049529	0.3690709000 0.9999975646 0.9999995674 0.0000020029
0.3708555000 1.0000053505 1.0000004314 -0.0000049191	0.3708555000 0.9999975896 0.9999995716 0.0000019820
0.3726459000 1.0000053151 1.0000004273 -0.0000048879	0.3726459000 0.9999975783 0.9999995758 0.0000019974
0.3744418000 1.0000052842 1.0000004232 -0.0000048610	0.3744418000 0.9999975420 0.9999995799 0.0000020378
0.3762435000 1.0000052595 1.0000004191 -0.0000048404	0.3762435000 0.9999974921 0.9999995839 0.0000020918
0.3780509000 1.0000052429 1.0000004151 -0.0000048278	0.3780509000 0.9999974404 0.9999995879 0.0000021475
0.3798640000 1.0000052362 1.0000004111 -0.0000048250	0.3798640000 0.9999973988 0.9999995919 0.0000021931
0.3816829000 1.0000052412 1.0000004072 -0.0000048340	0.3816829000 0.9999973794 0.9999995958 0.0000022163
0.3835075000 1.0000052585 1.0000004033 -0.0000048551	0.3835075000 0.9999973907 0.9999995996 0.0000022089
0.3853380000 1.0000052829 1.0000003995 -0.0000048834	0.3853380000 0.9999974268 0.9999996034 0.0000021767
0.3871743000 1.0000053081 1.0000003957 -0.0000049124	0.3871743000 0.9999974782 0.9999996072 0.0000021290
0.3890165000 1.0000053276 1.0000003920 -0.0000049356	0.3890165000 0.9999975356 0.9999996109 0.0000020753
0.3908646000 1.0000053347 1.0000003883 -0.0000049464	0.3908646000 0.9999975892 0.9999996146 0.0000020254
0.3927187000 1.0000053228 1.0000003847 -0.0000049381	0.3927187000 0.9999976292 0.9999996182 0.0000019890
0.3945787000 1.0000052848 1.0000003811 -0.0000049037	0.3945787000 0.9999976455 0.9999996218 0.0000019763
0.3964447000 1.0000052138 1.0000003775 -0.0000048363	0.3964447000 0.9999976279 0.9999996254 0.0000019975
0.3983167000 1.0000051027 1.0000003740 -0.0000047287	0.3983167000 0.9999975660 0.9999996289 0.0000020630
0.4001948000 1.0000049443 1.0000003705 -0.0000045738	0.4001948000 0.9999974491 0.9999996324 0.0000021833
0.4020789000 1.0000047377 1.0000003671 -0.0000043706	0.4020789000 0.9999972754 0.9999996358 0.0000023604
0.4039692000 1.0000044915 1.0000003637 -0.0000041278	0.4039692000 0.9999970558 0.9999996392 0.0000025834
0.4058656000 1.0000042154 1.0000003603 -0.0000038550	0.4058656000 0.9999968025 0.9999996425 0.0000028401
0.4077682000 1.0000039191 1.0000003570 -0.0000035621	0.4077682000 0.9999965278 0.9999996459 0.0000031180
0.4096770000 1.0000036126 1.0000003537 -0.0000032589	0.4096770000 0.9999962445 0.9999996491 0.0000034046
0.4115921000 1.0000033061 1.0000003505 -0.0000029556	0.4115921000 0.9999959654 0.9999996524 0.0000036869
0.4135134000 1.0000030099 1.0000003473 -0.0000026627	0.4135134000 0.9999957038 0.9999996556 0.0000039517
0.4154411000 1.0000027347 1.0000003441 -0.0000023906	0.4154411000 0.9999954731 0.9999996587 0.0000041857
0.4173751000 1.0000024912 1.0000003409 -0.0000021503	0.4173751000 0.9999952869 0.9999996618 0.0000043750
0.4193154000 1.0000022901 1.0000003378 -0.0000019523	0.4193154000 0.9999951586 0.9999996649 0.0000045063
0.4212622000 1.0000021353 1.0000003348 -0.0000018005	0.4212622000 0.9999950898 0.9999996680 0.0000045782
0.4232155000 1.0000020243 1.0000003318 -0.0000016925	0.4232155000 0.9999950707 0.9999996710 0.0000046003
0.4251752000 1.0000019542 1.0000003288 -0.0000016254	0.4251752000 0.9999950910 0.9999996740 0.0000045830
0.4271415000 1.0000019222 1.0000003258 -0.0000015964	0.4271415000 0.9999951401 0.9999996769 0.0000045369
0.4291143000 1.0000019255 1.0000003229 -0.0000016026	0.4291143000 0.9999952072 0.9999996799 0.0000044727
0.4310938000 1.0000019609 1.0000003200 -0.0000016409	0.4310938000 0.9999952814 0.9999996827 0.0000044014
0.4330798000 1.0000020254 1.0000003171 -0.0000017082	0.4330798000 0.9999953513 0.9999996856 0.0000043343
0.4350726000 1.0000021159 1.0000003143 -0.0000018016	0.4350726000 0.9999954057 0.9999996884 0.0000042828
0.4370720000 1.0000022293 1.0000003115 -0.0000019178	0.4370720000 0.9999954327 0.9999996912 0.0000042585
0.4390783000 1.0000023623 1.0000003087 -0.0000020535	0.4390783000 0.9999954213 0.9999996940 0.0000042727
0.4410913000 1.0000025129 1.0000003060 -0.0000022069	0.4410913000 0.9999953741 0.9999996967 0.0000043226
0.4431111000 1.0000026803 1.0000003033 -0.0000023770	0.4431111000 0.9999953052 0.9999996994 0.0000043942
0.4451379000 1.0000028633 1.0000003006 -0.0000025626	0.4451379000 0.9999952294 0.9999997020 0.0000044726
0.4471715000 1.0000030609 1.0000002980 -0.0000027629	0.4471715000 0.9999951618 0.9999997047 0.0000045429
0.4492121000 1.0000032722 1.0000002953 -0.0000029768	0.4492121000 0.9999951176 0.9999997073 0.0000045897
0.4512597000 1.0000034960 1.0000002928 -0.0000032032	0.4512597000 0.9999951127 0.9999997099 0.0000045972
0.4533144000 1.0000037313 1.0000002902 -0.0000034411	0.4533144000 0.9999951629 0.9999997124 0.0000045495
0.4553761000 1.0000039770 1.0000002877 -0.0000036893	0.4553761000 0.9999952847 0.9999997149 0.0000044303
0.4574450000 1.0000042319 1.0000002852 -0.0000039467	0.4574450000 0.9999954947 0.9999997174 0.0000042228
0.4595211000 1.0000044949 1.0000002827 -0.0000042122	0.4595211000 0.9999958090 0.9999997199 0.0000039109
0.4616044000 1.0000047620 1.0000002802 -0.0000044817	0.4616044000 0.9999962234 0.9999997223 0.0000034990
0.4636949000 1.0000050269 1.0000002778 -0.0000047491	0.4636949000 0.9999967126 0.9999997248 0.0000030121
0.4657928000 1.0000052831 1.0000002754 -0.0000050076	0.4657928000 0.9999972502 0.9999997272 0.0000024770
0.4678980000 1.0000055236 1.0000002730 -0.0000052505	0.4678980000 0.9999978088 0.9999997295 0.0000019208
0.4700107000 1.0000057416 1.0000002707 -0.0000054709	0.4700107000 0.9999983607 0.9999997318 0.0000013711
0.4721308000 1.0000059301 1.0000002684 -0.0000056617	0.4721308000 0.9999988777 0.9999997342 0.0000008565
0.4742584000 1.0000060818 1.0000002661 -0.0000058157	0.4742584000 0.9999993307 0.9999997364 0.0000004058
0.4763936000 1.0000061894 1.0000002638 -0.0000059255	0.4763936000 0.9999996901 0.9999997387 0.0000000486
0.4785363000 1.0000062453 1.0000002616 -0.0000059837	0.4785363000 0.9999999259 0.9999997409 -0.0000001850
0.4806868000 1.0000062421 1.0000002593 -0.0000059827	0.4806868000 1.0000000075 0.9999997432 -0.0000002643
0.4828449000 1.0000061772 1.0000002571 -0.0000059200	0.4828449000 0.9999999242 0.9999997453 -0.0000001788
0.4850108000 1.0000060566 1.0000002550 -0.0000058016	0.4850108000 0.9999996984 0.9999997475 0.0000000491
0.4871846000 1.0000058876 1.0000002528 -0.0000056347	0.4871846000 0.9999993562 0.9999997497 0.0000003935
0.4893662000 1.0000056771 1.0000002507 -0.0000054264	0.4893662000 0.9999989241 0.9999997518 0.0000008277
0.4915557000 1.0000054326 1.0000002486 -0.0000051840	0.4915557000 0.9999984292 0.9999997539 0.0000013247
0.4937532000 1.0000051616 1.0000002465 -0.0000049151	0.4937532000 0.9999978994 0.9999997560 0.0000018566
0.4959587000 1.0000048717 1.0000002444 -0.0000046272	0.4959587000 0.9999973629 0.9999997580 0.0000023951
0.4981723000 1.0000045707 1.0000002424 -0.0000043283	0.4981723000 0.9999968488 0.9999997600 0.0000029113
0.5003941000 1.0000042668 1.0000002404 -0.0000040264	0.5003941000 0.9999963866 0.9999997620 0.0000033754
0.5026240000 1.0000039680 1.0000002384 -0.0000037296	0.5026240000 0.9999960068 0.9999997640 0.0000037572
0.5048622000 1.0000036814 1.0000002364 -0.0000034450	0.5048622000 0.9999957321 0.9999997660 0.0000040339
0.5071088000 1.0000034095 1.0000002344 -0.0000031750	0.5071088000 0.9999955566 0.9999997680 0.0000042114
0.5093637000 1.0000031534 1.0000002325 -0.0000029209	0.5093637000 0.9999954678 0.9999997699 0.0000043021
0.5116270000 1.0000029147 1.0000002306 -0.0000026841	0.5116270000 0.9999954528 0.9999997718 0.0000043190
0.5138989000 1.0000026948 1.0000002287 -0.0000024661	0.5138989000 0.9999954986 0.9999997737 0.0000042751
0.5161793000 1.0000024950 1.0000002268 -0.0000022682	0.5161793000 0.9999955917 0.9999997756 0.0000041839
0.5184684000 1.0000023169 1.0000002250 -0.0000020919	0.5184684000 0.9999957184 0.9999997774 0.0000040590
0.5207661000 1.0000021620 1.0000002231 -0.0000019389	0.5207661000 0.9999958646 0.9999997792 0.0000039146
0.5230726000 1.0000020318 1.0000002213 -0.0000018105	0.5230726000 0.9999960161 0.9999997810 0.0000037650
0.5253879000 1.0000019279 1.0000002195 -0.0000017084	0.5253879000 0.9999961580 0.9999997828 0.0000036248
0.5277121000 1.0000018516 1.0000002177 -0.0000016339	0.5277121000 0.9999962763 0.9999997846 0.0000035083
0.5300452000 1.0000018010 1.0000002159 -0.0000015850	0.5300452000 0.9999963670 0.9999997864 0.0000034194
0.5323874000 1.0000017721 1.0000002142 -0.0000015579	0.5323874000 0.9999964324 0.9999997881 0.0000033558
0.5347387000 1.0000017609 1.0000002125 -0.0000015484	0.5347387000 0.9999964749 0.9999997898 0.0000033149
0.5370991000 1.0000017631 1.0000002108 -0.0000015523	0.5370991000 0.9999964973 0.9999997915 0.0000032943
0.5394687000 1.0000017745 1.0000002091 -0.0000015654	0.5394687000 0.9999965020 0.9999997932 0.0000032912
0.5418476000 1.0000017906 1.0000002074 -0.0000015832	0.5418476000 0.9999964918 0.9999997949 0.0000033031
0.5442360000 1.0000018070 1.0000002057 -0.0000016012	0.5442360000 0.9999964694 0.9999997965 0.0000033271
0.5466337000 1.0000018190 1.0000002041 -0.0000016149	0.5466337000 0.9999964377 0.9999997982 0.0000033605
0.5490410000 1.0000018219 1.0000002025 -0.0000016195	0.5490410000 0.9999963996 0.9999997998 0.0000034002
0.5514578000 1.0000018110 1.0000002008 -0.0000016102	0.5514578000 0.9999963579 0.9999998014 0.0000034435
0.5538844000 1.0000017846 1.0000001992 -0.0000015853	0.5538844000 0.9999963159 0.9999998030 0.0000034871
0.5563207000 1.0000017471 1.0000001977 -0.0000015494	0.5563207000 0.9999962769 0.9999998046 0.0000035277
0.5587668000 1.0000017039 1.0000001961 -0.0000015078	0.5587668000 0.9999962443 0.9999998061 0.0000035619
0.5612228000 1.0000016605 1.0000001946 -0.0000014659	0.5612228000 0.9999962216 0.9999998077 0.0000035860
0.5636888000 1.0000016222 1.0000001930 -0.0000014292	0.5636888000 0.9999962126 0.9999998092 0.0000035966
0.5661648000 1.0000015950 1.0000001915 -0.0000014035	0.5661648000 0.9999962208 0.9999998107 0.0000035899
0.5686510000 1.0000015844 1.0000001900 -0.0000013944	0.5686510000 0.9999962502 0.9999998122 0.0000035620
0.5711475000 1.0000015967 1.0000001885 -0.0000014082	0.5711475000 0.9999963045 0.9999998137 0.0000035092
0.5736542000 1.0000016378 1.0000001870 -0.0000014507	0.5736542000 0.9999963878 0.9999998151 0.0000034273
0.5761714000 1.0000017140 1.0000001856 -0.0000015284	0.5761714000 0.9999965041 0.9999998166 0.0000033124
0.5786990000 1.0000018304 1.0000001841 -0.0000016463	0.5786990000 0.9999966566 0.9999998180 0.0000031614
0.5812372000 1.0000019823 1.0000001827 -0.0000017996	0.5812372000 0.9999968402 0.9999998194 0.0000029792
0.5837861000 1.0000021602 1.0000001813 -0.0000019789	0.5837861000 0.9999970460 0.9999998208 0.0000027748
0.5863457000 1.0000023546 1.0000001799 -0.0000021747	0.5863457000 0.9999972649 0.9999998222 0.0000025573
0.5889161000 1.0000025555 1.0000001785 -0.0000023770	0.5889161000 0.9999974876 0.9999998236 0.0000023360
0.5914975000 1.0000027528 1.0000001771 -0.0000025757	0.5914975000 0.9999977044 0.9999998250 0.0000021206
0.5940900000 1.0000029361 1.0000001757 -0.0000027603	0.5940900000 0.9999979056 0.9999998264 0.0000019207
0.5966935000 1.0000030947 1.0000001744 -0.0000029202	0.5966935000 0.9999980810 0.9999998277 0.0000017467
0.5993083000 1.0000032176 1.0000001731 -0.0000030445	0.5993083000 0.9999982203 0.9999998290 0.0000016088
0.6019343000 1.0000032936 1.0000001717 -0.0000031218	0.6019343000 0.9999983128 0.9999998303 0.0000015175
0.6045718000 1.0000033113 1.0000001704 -0.0000031408	0.6045718000 0.9999983478 0.9999998316 0.0000014838
0.6072208000 1.0000032664 1.0000001691 -0.0000030973	0.6072208000 0.9999983215 0.9999998329 0.0000015115
0.6098815000 1.0000031672 1.0000001678 -0.0000029993	0.6098815000 0.9999982417 0.9999998342 0.0000015925
0.6125538000 1.0000030230 1.0000001666 -0.0000028564	0.6125538000 0.9999981180 0.9999998355 0.0000017175
0.6152379000 1.0000028436 1.0000001653 -0.0000026783	0.6152379000 0.9999979598 0.9999998367 0.0000018769
0.6179340000 1.0000026391 1.0000001640 -0.0000024750	0.6179340000 0.9999977770 0.9999998380 0.0000020610
0.6206421000 1.0000024196 1.0000001628 -0.0000022568	0.6206421000 0.9999975798 0.9999998392 0.0000022595
0.6233624000 1.0000021958 1.0000001616 -0.0000020343	0.6233624000 0.9999973784 0.9999998404 0.0000024620
0.6260949000 1.0000019786 1.0000001604 -0.0000018182	0.6260949000 0.9999971837 0.9999998416 0.0000026579
0.6288397000 1.0000017790 1.0000001592 -0.0000016198	0.6288397000 0.9999970066 0.9999998428 0.0000028362
0.6315971000 1.0000016085 1.0000001580 -0.0000014505	0.6315971000 0.9999968584 0.9999998440 0.0000029857
0.6343670000 1.0000014773 1.0000001568 -0.0000013205	0.6343670000 0.9999967490 0.9999998452 0.0000030962
0.6371496000 1.0000013854 1.0000001556 -0.0000012298	0.6371496000 0.9999966785 0.9999998464 0.0000031678
0.6399450000 1.0000013282 1.0000001545 -0.0000011738	0.6399450000 0.9999966424 0.9999998475 0.0000032052
0.6427534000 1.0000013010 1.0000001533 -0.0000011477	0.6427534000 0.9999966358 0.9999998487 0.0000032129
0.6455748000 1.0000012989 1.0000001522 -0.0000011467	0.6455748000 0.9999966540 0.9999998498 0.0000031958
0.6484094000 1.0000013169 1.0000001510 -0.0000011659	0.6484094000 0.9999966922 0.9999998509 0.0000031588
0.6512573000 1.0000013499 1.0000001499 -0.0000012000	0.6512573000 0.9999967450 0.9999998520 0.0000031070
0.6541186000 1.0000013926 1.0000001488 -0.0000012438	0.6541186000 0.9999968074 0.9999998531 0.0000030457
0.6569935000 1.0000014395 1.0000001477 -0.0000012918	0.6569935000 0.9999968739 0.9999998542 0.0000029803
0.6598820000 1.0000014850 1.0000001466 -0.0000013384	0.6598820000 0.9999969390 0.9999998553 0.0000029163
0.6627844000 1.0000015235 1.0000001455 -0.0000013780	0.6627844000 0.9999969970 0.9999998564 0.0000028593
0.6657007000 1.0000015516 1.0000001445 -0.0000014071	0.6657007000 0.9999970446 0.9999998574 0.0000028128
0.6686311000 1.0000015696 1.0000001434 -0.0000014262	0.6686311000 0.9999970823 0.9999998585 0.0000027762
0.6715757000 1.0000015784 1.0000001424 -0.0000014361	0.6715757000 0.9999971106 0.9999998595 0.0000027489
0.6745346000 1.0000015787 1.0000001413 -0.0000014374	0.6745346000 0.9999971305 0.9999998606 0.0000027301
0.6775080000 1.0000015712 1.0000001403 -0.0000014309	0.6775080000 0.9999971425 0.9999998616 0.0000027191
0.6804961000 1.0000015567 1.0000001393 -0.0000014175	0.6804961000 0.9999971476 0.9999998626 0.0000027150
0.6834989000 1.0000015361 1.0000001383 -0.0000013979	0.6834989000 0.9999971465 0.9999998636 0.0000027171
0.6865167000 1.0000015102 1.0000001373 -0.0000013730	0.6865167000 0.9999971400 0.9999998646 0.0000027246
0.6895495000 1.0000014799 1.0000001363 -0.0000013436	0.6895495000 0.9999971290 0.9999998656 0.0000027366
0.6925975000 1.0000014460 1.0000001353 -0.0000013107	0.6925975000 0.9999971145 0.9999998666 0.0000027521
0.6956608000 1.0000014097 1.0000001343 -0.0000012754	0.6956608000 0.9999970974 0.9999998675 0.0000027702
0.6987397000 1.0000013729 1.0000001333 -0.0000012396	0.6987397000 0.9999970797 0.9999998685 0.0000027888
0.7018343000 1.0000013379 1.0000001324 -0.0000012055	0.7018343000 0.9999970638 0.9999998694 0.0000028057
0.7049447000 1.0000013070 1.0000001314 -0.0000011756	0.7049447000 0.9999970519 0.9999998704 0.0000028185
0.7080711000 1.0000012828 1.0000001305 -0.0000011523	0.7080711000 0.9999970465 0.9999998713 0.0000028248
0.7112136000 1.0000012677 1.0000001295 -0.0000011381	0.7112136000 0.9999970501 0.9999998723 0.0000028222
0.7143725000 1.0000012642 1.0000001286 -0.0000011356	0.7143725000 0.9999970653 0.9999998732 0.0000028079
0.7175478000 1.0000012751 1.0000001277 -0.0000011474	0.7175478000 0.9999970946 0.9999998741 0.0000027795
0.7207398000 1.0000013030 1.0000001268 -0.0000011763	0.7207398000 0.9999971410 0.9999998750 0.0000027340
0.7239486000 1.0000013509 1.0000001259 -0.0000012250	0.7239486000 0.9999972071 0.9999998759 0.0000026688
0.7271744000 1.0000014214 1.0000001250 -0.0000012964	0.7271744000 0.9999972957 0.9999998768 0.0000025811
0.7304173000 1.0000015138 1.0000001241 -0.0000013897	0.7304173000 0.9999974061 0.9999998777 0.0000024716
0.7336777000 1.0000016244 1.0000001232 -0.0000015012	0.7336777000 0.9999975345 0.9999998785 0.0000023440
0.7369555000 1.0000017492 1.0000001223 -0.0000016269	0.7369555000 0.9999976772 0.9999998794 0.0000022022
0.7402511000 1.0000018842 1.0000001215 -0.0000017627	0.7402511000 0.9999978300 0.9999998803 0.0000020502
0.7435646000 1.0000020251 1.0000001206 -0.0000019045	0.7435646000 0.9999979888 0.9999998811 0.0000018923
0.7468961000 1.0000021677 1.0000001198 -0.0000020479	0.7468961000 0.9999981494 0.9999998820 0.0000017326
0.7502460000 1.0000023074 1.0000001189 -0.0000021885	0.7502460000 0.9999983071 0.9999998828 0.0000015757
0.7536143000 1.0000024395 1.0000001181 -0.0000023214	0.7536143000 0.9999984575 0.9999998836 0.0000014261
0.7570013000 1.0000025594 1.0000001173 -0.0000024421	0.7570013000 0.9999985957 0.9999998844 0.0000012887
0.7604072000 1.0000026619 1.0000001164 -0.0000025455	0.7604072000 0.9999987170 0.9999998853 0.0000011683
0.7638322000 1.0000027439 1.0000001156 -0.0000026283	0.7638322000 0.9999988179 0.9999998861 0.0000010682
0.7672764000 1.0000028047 1.0000001148 -0.0000026898	0.7672764000 0.9999988976 0.9999998869 0.0000009892
0.7707402000 1.0000028440 1.0000001140 -0.0000027300	0.7707402000 0.9999989559 0.9999998877 0.0000009317
0.7742236000 1.0000028617 1.0000001132 -0.0000027484	0.7742236000 0.9999989923 0.9999998885 0.0000008961
0.7777270000 1.0000028574 1.0000001124 -0.0000027450	0.7777270000 0.9999990064 0.9999998892 0.0000008829
0.7812505000 1.0000028309 1.0000001116 -0.0000027193	0.7812505000 0.9999989977 0.9999998900 0.0000008923
0.7847944000 1.0000027820 1.0000001109 -0.0000026711	0.7847944000 0.9999989658 0.9999998908 0.0000009250
0.7883589000 1.0000027103 1.0000001101 -0.0000026002	0.7883589000 0.9999989102 0.9999998915 0.0000009814
0.7919442000 1.0000026156 1.0000001093 -0.0000025063	0.7919442000 0.9999988304 0.9999998923 0.0000010619
0.7955506000 1.0000024977 1.0000001086 -0.0000023891	0.7955506000 0.9999987261 0.9999998931 0.0000011669
0.7991783000 1.0000023578 1.0000001078 -0.0000022499	0.7991783000 0.9999985985 0.9999998938 0.0000012953
0.8028274000 1.0000022015 1.0000001071 -0.0000020944	0.8028274000 0.9999984538 0.9999998945 0.0000014408
0.8064984000 1.0000020354 1.0000001063 -0.0000019291	0.8064984000 0.9999982991 0.9999998953 0.0000015962
0.8101914000 1.0000018663 1.0000001056 -0.0000017607	0.8101914000 0.9999981420 0.9999998960 0.0000017540
0.8139066000 1.0000017013 1.0000001049 -0.0000015964	0.8139066000 0.9999979901 0.9999998967 0.0000019066
0.8176444000 1.0000015475 1.0000001041 -0.0000014433	0.8176444000 0.9999978515 0.9999998974 0.0000020460
0.8214049000 1.0000014125 1.0000001034 -0.0000013091	0.8214049000 0.9999977344 0.9999998981 0.0000021638
0.8251885000 1.0000013042 1.0000001027 -0.0000012015	0.8251885000 0.9999976475 0.9999998988 0.0000022514
0.8289954000 1.0000012307 1.0000001020 -0.0000011287	0.8289954000 0.9999975996 0.9999998995 0.0000022999
0.8328259000 1.0000012003 1.0000001013 -0.0000010990	0.8328259000 0.9999976001 0.9999999002 0.0000023001
0.8366802000 1.0000012181 1.0000001006 -0.0000011175	0.8366802000 0.9999976539 0.9999999009 0.0000022470
0.8405587000 1.0000012784 1.0000000999 -0.0000011785	0.8405587000 0.9999977533 0.9999999016 0.0000021483
0.8444616000 1.0000013738 1.0000000992 -0.0000012746	0.8444616000 0.9999978879 0.9999999023 0.0000020144
0.8483892000 1.0000014963 1.0000000986 -0.0000013978	0.8483892000 0.9999980471 0.9999999030 0.0000018559
0.8523418000 1.0000016378 1.0000000979 -0.0000015399	0.8523418000 0.9999982196 0.9999999036 0.0000016840
0.8563197000 1.0000017896 1.0000000972 -0.0000016923	0.8563197000 0.9999983940 0.9999999043 0.0000015103
0.8603232000 1.0000019429 1.0000000966 -0.0000018463	0.8603232000 0.9999985581 0.9999999049 0.0000013469
0.8643525000 1.0000020885 1.0000000959 -0.0000019926	0.8643525000 0.9999986994 0.9999999056 0.0000012062
0.8684081000 1.0000022168 1.0000000953 -0.0000021215	0.8684081000 0.9999988051 0.9999999062 0.0000011012
0.8724903000 1.0000023179 1.0000000946 -0.0000022233	0.8724903000 0.9999988616 0.9999999069 0.0000010453
0.8765992000 1.0000023861 1.0000000940 -0.0000022921	0.8765992000 0.9999988621 0.9999999075 0.0000010454
0.8807354000 1.0000024243 1.0000000933 -0.0000023309	0.8807354000 0.9999988133 0.9999999081 0.0000010948
0.8848990000 1.0000024364 1.0000000927 -0.0000023437	0.8848990000 0.9999987238 0.9999999088 0.0000011850
0.8890905000 1.0000024268 1.0000000921 -0.0000023347	0.8890905000 0.9999986025 0.9999999094 0.0000013069
0.8933102000 1.0000023997 1.0000000914 -0.0000023083	0.8933102000 0.9999984586 0.9999999100 0.0000014514
0.8975584000 1.0000023598 1.0000000908 -0.0000022690	0.8975584000 0.9999983017 0.9999999106 0.0000016089
0.9018355000 1.0000023118 1.0000000902 -0.0000022215	0.9018355000 0.9999981421 0.9999999112 0.0000017691
0.9061419000 1.0000022605 1.0000000896 -0.0000021709	0.9061419000 0.9999979901 0.9999999118 0.0000019218
0.9104779000 1.0000022113 1.0000000890 -0.0000021223	0.9104779000 0.9999978566 0.9999999124 0.0000020559
0.9148438000 1.0000021693 1.0000000884 -0.0000020809	0.9148438000 0.9999977526 0.9999999130 0.0000021605
0.9192401000 1.0000021364 1.0000000878 -0.0000020486	0.9192401000 0.9999976816 0.9999999136 0.0000022320
0.9236672000 1.0000021119 1.0000000872 -0.0000020247	0.9236672000 0.9999976408 0.9999999142 0.0000022735
0.9281254000 1.0000020949 1.0000000866 -0.0000020083	0.9281254000 0.9999976269 0.9999999148 0.0000022879
0.9326151000 1.0000020844 1.0000000860 -0.0000019984	0.9326151000 0.9999976367 0.9999999154 0.0000022787
0.9371368000 1.0000020795 1.0000000854 -0.0000019941	0.9371368000 0.9999976666 0.9999999159 0.0000022494
0.9416908000 1.0000020792 1.0000000849 -0.0000019943	0.9416908000 0.9999977130 0.9999999165 0.0000022036
0.9462775000 1.0000020823 1.0000000843 -0.0000019980	0.9462775000 0.9999977720 0.9999999171 0.0000021450
0.9508975000 1.0000020878 1.0000000837 -0.0000020040	0.9508975000 0.9999978398 0.9999999176 0.0000020779
0.9555511000 1.0000020944 1.0000000832 -0.0000020112	0.9555511000 0.9999979121 0.9999999182 0.0000020061
0.9602387000 1.0000021013 1.0000000826 -0.0000020186	0.9602387000 0.9999979854 0.9999999187 0.0000019333
0.9649608000 1.0000021082 1.0000000821 -0.0000020261	0.9649608000 0.9999980593 0.9999999193 0.0000018600
0.9697179000 1.0000021151 1.0000000815 -0.0000020336	0.9697179000 0.9999981338 0.9999999198 0.0000017860
0.9745104000 1.0000021221 1.0000000810 -0.0000020411	0.9745104000 0.9999982088 0.9999999204 0.0000017116
0.9793389000 1.0000021292 1.0000000804 -0.0000020487	0.9793389000 0.9999982844 0.9999999209 0.0000016365
0.9842036000 1.0000021363 1.0000000799 -0.0000020564	0.9842036000 0.9999983605 0.9999999215 0.0000015609
0.9891053000 1.0000021434 1.0000000793 -0.0000020641	0.9891053000 0.9999984373 0.9999999220 0.0000014847
0.9940443000 1.0000021506 1.0000000788 -0.0000020718	0.9940443000 0.9999985146 0.9999999225 0.0000014080
0.9990211000 1.0000021579 1.0000000783 -0.0000020796	0.9990211000 0.9999985925 0.9999999230 0.0000013306
1.0040360000 1.0000021652 1.0000000777 -0.0000020875	1.0040360000 0.9999986709 0.9999999236 0.0000012526


==> anc/inhomog_scale_factors_EdS.dat <==
# Project title: Does relativistic cosmology software handle emergent volume evolution?
# Git commit (that produced this dataset): cc5ca58
# Git repository: https://codeberg.org/boud/gevcurvtest
# Pre-print: https://arxiv.org/abs/abs/2112.14174
# DOI (Zenodo): https://doi.org/10.5281/zenodo.6794222
#
# Copyright (C) 2022 Justyna Borkowska (jborkowska2203 gmail.com); Boud Roukema (boud astro.uni.torun.pl)
# Dataset is available under Creative Commons Public Domain (CC0).
# License URL: https://creativecommons.org/publicdomain/zero/1.0/
#
# EdS; initial I inv = 0.001:
# Col  1: a^r = reference model scale factor
# Col  2: a^e_{FLRW} =  expected FLRW scale factor
# Col  3: a^e = numerically measured effective scale factor
# Col  4: epsilon = accuracy (0 = perfect, +1 = +100% wrong)
# EdS; initial I inv = -0.001:
# Col  5: a^r = reference model scale factor
# Col  6: a^e_{FLRW} =  expected FLRW scale factor
# Col  7: a^e = numerically measured effective scale factor
# Col  8: epsilon = accuracy (0 = perfect, +1 = +100% wrong)
0.0330598900 1.0000000031 1.0000000000 -0.0000000031	0.0330598900 1.0000000029 1.0000000000 -0.0000000029
0.0636318700 0.9996937066 0.9996916639 -0.0000020433	0.0636318700 1.0003102060 1.0003080218 -0.0000021835
0.0879699700 0.9994431214 0.9994460610 0.0000029412	0.0879699700 1.0005503968 1.0005532570 0.0000028586
0.1092935000 0.9992316928 0.9992305123 -0.0000011814	0.1092935000 1.0007689764 1.0007676577 -0.0000013177
0.1287026000 0.9990353042 0.9990342075 -0.0000010978	0.1287026000 1.0009639780 1.0009634615 -0.0000005160
0.1467423000 0.9988536190 0.9988524100 -0.0000012104	0.1467423000 1.0011460737 1.0011448642 -0.0000012081
0.1637330000 0.9986815385 0.9986807791 -0.0000007604	0.1637330000 1.0013166145 1.0013155564 -0.0000010567
0.1798831000 0.9985184661 0.9985168145 -0.0000016540	0.1798831000 1.0014792151 1.0014776263 -0.0000015865
0.1953376000 0.9983638149 0.9983612986 -0.0000025205	0.1953376000 1.0016362201 1.0016335821 -0.0000026337
0.2102031000 0.9982135380 0.9982103023 -0.0000032415	0.2102031000 1.0017857129 1.0017825617 -0.0000031455
0.2245601000 0.9980674557 0.9980651060 -0.0000023543	0.2245601000 1.0019291374 1.0019264331 -0.0000026992
0.2384718000 0.9979271640 0.9979242829 -0.0000028871	0.2384718000 1.0020693852 1.0020664917 -0.0000028875
0.2519888000 0.9977900878 0.9977876001 -0.0000024932	0.2519888000 1.0022048790 1.0022024788 -0.0000023949
0.2651525000 0.9976584232 0.9976541801 -0.0000042530	0.2651525000 1.0023386801 1.0023341285 -0.0000045410
0.2779971000 0.9975285559 0.9975237152 -0.0000048527	0.2779971000 1.0024678316 1.0024633350 -0.0000044855
0.2905515000 0.9974000975 0.9973966749 -0.0000034315	0.2905515000 1.0025925195 1.0025888698 -0.0000036403
0.3028402000 0.9972781915 0.9972721587 -0.0000060493	0.3028402000 1.0027184486 1.0027123215 -0.0000061104
0.3148844000 0.9971552996 0.9971500652 -0.0000052493	0.3148844000 1.0028384198 1.0028331032 -0.0000053015
0.3267026000 0.9970356633 0.9970300206 -0.0000056595	0.3267026000 1.0029571056 1.0029513080 -0.0000057805
0.3383107000 0.9969188391 0.9969120102 -0.0000068500	0.3383107000 1.0030743698 1.0030675944 -0.0000067547
0.3497229000 0.9968023444 0.9967963207 -0.0000060430	0.3497229000 1.0031879935 1.0031822337 -0.0000057415
0.3609518000 0.9966892461 0.9966826596 -0.0000066084	0.3609518000 1.0033013388 1.0032946227 -0.0000066940
0.3720087000 0.9965783939 0.9965702415 -0.0000081803	0.3720087000 1.0034134699 1.0034055655 -0.0000078775
0.3829037000 0.9964694508 0.9964596842 -0.0000098012	0.3829037000 1.0035242532 1.0035144607 -0.0000097581
0.3936458000 0.9963603442 0.9963505263 -0.0000098538	0.3936458000 1.0036317622 1.0036220379 -0.0000096891
0.4042433000 0.9962509548 0.9962426093 -0.0000083769	0.4042433000 1.0037360409 1.0037279529 -0.0000080578
0.4147036000 0.9961446557 0.9961365177 -0.0000081695	0.4147036000 1.0038406706 1.0038326168 -0.0000080230
0.4250336000 0.9960420840 0.9960316079 -0.0000105177	0.4250336000 1.0039464421 1.0039361594 -0.0000102423
0.4352396000 0.9959372837 0.9959277602 -0.0000095623	0.4352396000 1.0040474265 1.0040380057 -0.0000093828
0.4453273000 0.9958354295 0.9958250931 -0.0000103796	0.4453273000 1.0041490048 1.0041389782 -0.0000099851
0.4553019000 0.9957374199 0.9957239361 -0.0000135415	0.4553019000 1.0042521937 1.0042387260 -0.0000134107
0.4651685000 0.9956361582 0.9956235214 -0.0000126922	0.4651685000 1.0043498728 1.0043373530 -0.0000124655
0.4749316000 0.9955357091 0.9955239870 -0.0000117746	0.4749316000 1.0044462756 1.0044349544 -0.0000112711
0.4845953000 0.9954394840 0.9954256676 -0.0000138798	0.4845953000 1.0045449595 1.0045314100 -0.0000134882
0.4941636000 0.9953432407 0.9953282678 -0.0000150430	0.4941636000 1.0046416799 1.0046270102 -0.0000146020
0.5036401000 0.9952462519 0.9952319126 -0.0000144077	0.5036401000 1.0047357701 1.0047216256 -0.0000140779
0.5130283000 0.9951507939 0.9951363307 -0.0000145337	0.5130283000 1.0048296245 1.0048153289 -0.0000142268
0.5223313000 0.9950569249 0.9950416527 -0.0000153481	0.5223313000 1.0049233659 1.0049083790 -0.0000149135
0.5315523000 0.9949638191 0.9949476279 -0.0000162731	0.5315523000 1.0050162173 1.0050002606 -0.0000158771
0.5406939000 0.9948712252 0.9948545748 -0.0000167362	0.5406939000 1.0051079737 1.0050916054 -0.0000162851
0.5497589000 0.9947791343 0.9947622494 -0.0000169735	0.5497589000 1.0051986814 1.0051820898 -0.0000165058
0.5587498000 0.9946878452 0.9946704231 -0.0000175151	0.5587498000 1.0052886977 1.0052717692 -0.0000168394
0.5676689000 0.9945976437 0.9945795868 -0.0000181550	0.5676689000 1.0053783623 1.0053606953 -0.0000175725
0.5765185000 0.9945082537 0.9944893356 -0.0000190226	0.5765185000 1.0054674390 1.0054489145 -0.0000184238
0.5853006000 0.9944192498 0.9943998007 -0.0000195583	0.5853006000 1.0055555321 1.0055366422 -0.0000187855
0.5940174000 0.9943306997 0.9943109411 -0.0000198712	0.5940174000 1.0056427567 1.0056234043 -0.0000192438
0.6026707000 0.9942429688 0.9942225497 -0.0000205373	0.6026707000 1.0057295267 1.0057097516 -0.0000196624
0.6112623000 0.9941561477 0.9941349237 -0.0000213487	0.6112623000 1.0058159716 1.0057953844 -0.0000204681
0.6197939000 0.9940699490 0.9940478601 -0.0000222207	0.6197939000 1.0059018297 1.0058803418 -0.0000213618
0.6282672000 0.9939841306 0.9939614865 -0.0000227812	0.6282672000 1.0059868856 1.0059648188 -0.0000219355
0.6366838000 0.9938987579 0.9938754528 -0.0000234482	0.6366838000 1.0060712404 1.0060485283 -0.0000225750
0.6450451000 0.9938139812 0.9937900466 -0.0000240836	0.6450451000 1.0061550786 1.0061318193 -0.0000231170
0.6533525000 0.9937298282 0.9937052357 -0.0000247477	0.6533525000 1.0062384575 1.0062145626 -0.0000237468
0.6616074000 0.9936461682 0.9936211415 -0.0000251868	0.6616074000 1.0063212698 1.0062967857 -0.0000243303
0.6698112000 0.9935628792 0.9935372833 -0.0000257616	0.6698112000 1.0064034170 1.0063785138 -0.0000247447
0.6779650000 0.9934800005 0.9934539394 -0.0000262322	0.6779650000 1.0064849626 1.0064596255 -0.0000251739
0.6860701000 0.9933976592 0.9933710855 -0.0000267503	0.6860701000 1.0065660650 1.0065402938 -0.0000256031
0.6941276000 0.9933159544 0.9932888420 -0.0000272949	0.6941276000 1.0066468496 1.0066205407 -0.0000261353
0.7021386000 0.9932348278 0.9932068968 -0.0000281213	0.7021386000 1.0067272790 1.0067002441 -0.0000268542
0.7101042000 0.9931541664 0.9931253751 -0.0000289898	0.7101042000 1.0068072587 1.0067792868 -0.0000277828
0.7180253000 0.9930738822 0.9930443955 -0.0000296923	0.7180253000 1.0068867161 1.0068581149 -0.0000284056
0.7259030000 0.9929939947 0.9929637982 -0.0000304095	0.7259030000 1.0069656941 1.0069364640 -0.0000290279
0.7337381000 0.9929145619 0.9928838369 -0.0000309443	0.7337381000 1.0070442690 1.0070144920 -0.0000295688
0.7415317000 0.9928356250 0.9928039489 -0.0000319047	0.7415317000 1.0071225059 1.0070918074 -0.0000304814
0.7492845000 0.9927571259 0.9927246593 -0.0000327034	0.7492845000 1.0072003591 1.0071688391 -0.0000312947
0.7569974000 0.9926789557 0.9926456815 -0.0000335196	0.7569974000 1.0072777346 1.0072454674 -0.0000320340
0.7646712000 0.9926010132 0.9925671321 -0.0000341337	0.7646712000 1.0073545440 1.0073217090 -0.0000325953
0.7723067000 0.9925233070 0.9924889943 -0.0000345711	0.7723067000 1.0074308125 1.0073975792 -0.0000329881
0.7799046000 0.9924459629 0.9924112513 -0.0000349758	0.7799046000 1.0075066846 1.0074730935 -0.0000333408
0.7874657000 0.9923691082 0.9923337613 -0.0000356187	0.7874657000 1.0075823079 1.0075481383 -0.0000339125
0.7949906000 0.9922928264 0.9922567638 -0.0000363427	0.7949906000 1.0076577811 1.0076229832 -0.0000345334
0.8024802000 0.9922170253 0.9921799940 -0.0000373218	0.8024802000 1.0077330274 1.0076972616 -0.0000354914
0.8099349000 0.9921415772 0.9921036864 -0.0000381910	0.8099349000 1.0078079232 1.0077713653 -0.0000362746
0.8173555000 0.9920663548 0.9920275816 -0.0000390832	0.8173555000 1.0078823533 1.0078449341 -0.0000371266
0.8247425000 0.9919913091 0.9919520335 -0.0000395927	0.8247425000 1.0079562776 1.0079183503 -0.0000376279
0.8320966000 0.9919164995 0.9918766643 -0.0000401598	0.8320966000 1.0080297714 1.0079912597 -0.0000382049
0.8394184000 0.9918419934 0.9918014663 -0.0000408604	0.8394184000 1.0081029167 1.0080639166 -0.0000386866
0.8467084000 0.9917678559 0.9917267858 -0.0000414110	0.8467084000 1.0081757907 1.0081362131 -0.0000392566
0.8539671000 0.9916941103 0.9916523716 -0.0000420883	0.8539671000 1.0082484278 1.0082081616 -0.0000399368
0.8611951000 0.9916207384 0.9915782150 -0.0000428828	0.8611951000 1.0083208215 1.0082798892 -0.0000405946
0.8683929000 0.9915477215 0.9915043064 -0.0000437852	0.8683929000 1.0083929628 1.0083511738 -0.0000414412
0.8755609000 0.9914750421 0.9914308645 -0.0000445574	0.8755609000 1.0084648417 1.0084223724 -0.0000421128
0.8826998000 0.9914026730 0.9913576507 -0.0000454127	0.8826998000 1.0085364453 1.0084930347 -0.0000430432
0.8898099000 0.9913305840 0.9912846553 -0.0000463303	0.8898099000 1.0086077499 1.0085635145 -0.0000438579
0.8968917000 0.9912587429 0.9912119825 -0.0000471728	0.8968917000 1.0086787339 1.0086337068 -0.0000446397
0.9039457000 0.9911871184 0.9911395120 -0.0000480297	0.9039457000 1.0087493767 1.0087036201 -0.0000453597
0.9109722000 0.9911156974 0.9910674552 -0.0000486746	0.9109722000 1.0088196696 1.0087732644 -0.0000459995
0.9179718000 0.9910444989 0.9909955840 -0.0000493569	0.9179718000 1.0088896386 1.0088425374 -0.0000466862
0.9249447000 0.9909735503 0.9909239979 -0.0000500037	0.9249447000 1.0089593095 1.0089116679 -0.0000472186
0.9318915000 0.9909028745 0.9908526905 -0.0000506447	0.9318915000 1.0090287114 1.0089804446 -0.0000478349
0.9388125000 0.9908324941 0.9907815458 -0.0000514196	0.9388125000 1.0090978694 1.0090489848 -0.0000484439
0.9457081000 0.9907624069 0.9907106643 -0.0000522250	0.9457081000 1.0091668038 1.0091171895 -0.0000491636
0.9525786000 0.9906925983 0.9906401425 -0.0000529487	0.9525786000 1.0092355305 1.0091852788 -0.0000497919
0.9594244000 0.9906230530 0.9905697625 -0.0000537950	0.9594244000 1.0093040661 1.0092530480 -0.0000505478
0.9662459000 0.9905537558 0.9904996233 -0.0000546487	0.9662459000 1.0093724268 1.0093205053 -0.0000514395
0.9730434000 0.9904846938 0.9904298205 -0.0000554004	0.9730434000 1.0094406278 1.0093877621 -0.0000523712
0.9798172000 0.9904158593 0.9903601406 -0.0000562578	0.9798172000 1.0095086837 1.0094548248 -0.0000533515
0.9865677000 0.9903472447 0.9902907829 -0.0000570121	0.9865677000 1.0095766101 1.0095215969 -0.0000544914
0.9932952000 0.9902788436 0.9902215374 -0.0000578688	0.9932952000 1.0096444215 1.0095880862 -0.0000557971
1.0000000000 0.9902106497 0.9901526000 -0.0000586236	1.0000000000 1.0097121317 1.0096540000 -0.0000575726


==> anc/inhomog_scale_factors_LCDM.dat <==
# Project title: Does relativistic cosmology software handle emergent volume evolution?
# Git commit (that produced this dataset): cc5ca58
# Git repository: https://codeberg.org/boud/gevcurvtest
# Pre-print: https://arxiv.org/abs/abs/2112.14174
# DOI (Zenodo): https://doi.org/10.5281/zenodo.6794222
#
# Copyright (C) 2022 Justyna Borkowska (jborkowska2203 gmail.com); Boud Roukema (boud astro.uni.torun.pl)
# Dataset is available under Creative Commons Public Domain (CC0).
# License URL: https://creativecommons.org/publicdomain/zero/1.0/
#
# LCDM; initial I inv = 0.001:
# Col  1: a^r = reference model scale factor
# Col  2: a^e_{FLRW} =  expected FLRW scale factor
# Col  3: a^e = numerically measured effective scale factor
# Col  4: epsilon = accuracy (0 = perfect, +1 = +100% wrong)
# LCDM; initial I inv = -0.001:
# Col  5: a^r = reference model scale factor
# Col  6: a^e_{FLRW} =  expected FLRW scale factor
# Col  7: a^e = numerically measured effective scale factor
# Col  8: epsilon = accuracy (0 = perfect, +1 = +100% wrong)
0.0337658200 1.0000000294 1.0000000000 -0.0000000294	0.0337658200 0.9999999795 1.0000000000 0.0000000205
0.0586270700 0.9997546260 0.9997545502 -0.0000000758	0.0586270700 1.0002454005 1.0002452792 -0.0000001213
0.0789613200 0.9995549215 0.9995537055 -0.0000012165	0.0789613200 1.0004469801 1.0004457879 -0.0000011917
0.0969436000 0.9993763935 0.9993761321 -0.0000002615	0.0969436000 1.0006231103 1.0006228364 -0.0000002737
0.1133941000 0.9992147086 0.9992142448 -0.0000004641	0.1133941000 1.0007856202 1.0007848733 -0.0000007463
0.1287358000 0.9990632360 0.9990624209 -0.0000008159	0.1287358000 1.0009361873 1.0009352488 -0.0000009376
0.1432229000 0.9989212109 0.9989198655 -0.0000013469	0.1432229000 1.0010790385 1.0010780399 -0.0000009975
0.1570236000 0.9987851959 0.9987842592 -0.0000009378	0.1570236000 1.0012140162 1.0012125566 -0.0000014578
0.1702564000 0.9986550497 0.9986537951 -0.0000012563	0.1702564000 1.0013432963 1.0013420935 -0.0000012012
0.1830090000 0.9985298028 0.9985284877 -0.0000013170	0.1830090000 1.0014676037 1.0014665945 -0.0000010076
0.1953485000 0.9984092827 0.9984074615 -0.0000018241	0.1953485000 1.0015880683 1.0015863956 -0.0000016700
0.2073277000 0.9982922107 0.9982911111 -0.0000011015	0.2073277000 1.0017044229 1.0017031009 -0.0000013197
0.2189895000 0.9981787795 0.9981770815 -0.0000017010	0.2189895000 1.0018176813 1.0018160688 -0.0000016096
0.2303690000 0.9980690104 0.9980661461 -0.0000028699	0.2303690000 1.0019285384 1.0019256063 -0.0000029264
0.2414953000 0.9979606976 0.9979585524 -0.0000021496	0.2414953000 1.0020353179 1.0020331659 -0.0000021476
0.2523935000 0.9978561228 0.9978529558 -0.0000031738	0.2523935000 1.0021407976 1.0021375352 -0.0000032554
0.2630848000 0.9977534170 0.9977493949 -0.0000040312	0.2630848000 1.0022434872 1.0022395821 -0.0000038964
0.2735876000 0.9976520618 0.9976486507 -0.0000034190	0.2735876000 1.0023432003 1.0023396528 -0.0000035392
0.2839181000 0.9975541014 0.9975492933 -0.0000048199	0.2839181000 1.0024423050 1.0024376748 -0.0000046189
0.2940905000 0.9974579111 0.9974521448 -0.0000057809	0.2940905000 1.0025394152 1.0025335738 -0.0000058266
0.3041174000 0.9973628720 0.9973569418 -0.0000059459	0.3041174000 1.0026341394 1.0026282613 -0.0000058627
0.3140101000 0.9972678089 0.9972634638 -0.0000043570	0.3140101000 1.0027254853 1.0027212500 -0.0000042238
0.3237789000 0.9971769182 0.9971712178 -0.0000057165	0.3237789000 1.0028178796 1.0028121042 -0.0000057592
0.3334328000 0.9970872852 0.9970806711 -0.0000066334	0.3334328000 1.0029085359 1.0029016342 -0.0000068817
0.3429802000 0.9969971175 0.9969913715 -0.0000057633	0.3429802000 1.0029957845 1.0029899685 -0.0000057986
0.3524288000 0.9969087170 0.9969032043 -0.0000055298	0.3524288000 1.0030820839 1.0030766498 -0.0000054174
0.3617854000 0.9968229073 0.9968168975 -0.0000060289	0.3617854000 1.0031683859 1.0031620955 -0.0000062705
0.3710566000 0.9967375824 0.9967314959 -0.0000061064	0.3710566000 1.0032526750 1.0032464050 -0.0000062496
0.3802483000 0.9966534810 0.9966471908 -0.0000063113	0.3802483000 1.0033357907 1.0033294034 -0.0000063660
0.3893660000 0.9965711958 0.9965641581 -0.0000070619	0.3893660000 1.0034184220 1.0034111864 -0.0000072110
0.3984147000 0.9964901189 0.9964823085 -0.0000078379	0.3984147000 1.0035000362 1.0034923410 -0.0000076683
0.4073994000 0.9964088476 0.9964015656 -0.0000073082	0.4073994000 1.0035792929 1.0035719248 -0.0000073419
0.4163245000 0.9963286461 0.9963216193 -0.0000070527	0.4163245000 1.0036575439 1.0036505178 -0.0000070005
0.4251941000 0.9962505464 0.9962426572 -0.0000079189	0.4251941000 1.0037358977 1.0037281797 -0.0000076893
0.4340122000 0.9961727058 0.9961648544 -0.0000078816	0.4340122000 1.0038125430 1.0038047318 -0.0000077816
0.4427825000 0.9960960876 0.9960881471 -0.0000079716	0.4427825000 1.0038885168 1.0038806863 -0.0000078001
0.4515086000 0.9960227664 0.9960120361 -0.0000107732	0.4515086000 1.0039659840 1.0039551849 -0.0000107564
0.4601937000 0.9959494582 0.9959371456 -0.0000123626	0.4601937000 1.0040416527 1.0040291729 -0.0000124295
0.4688411000 0.9958738227 0.9958627774 -0.0000110911	0.4688411000 1.0041131910 1.0041020295 -0.0000111158
0.4774536000 0.9957992424 0.9957895385 -0.0000097448	0.4774536000 1.0041840747 1.0041744371 -0.0000095975
0.4860343000 0.9957274466 0.9957167632 -0.0000107293	0.4860343000 1.0042561066 1.0042455851 -0.0000104769
0.4945857000 0.9956567062 0.9956450419 -0.0000117152	0.4945857000 1.0043275665 1.0043159355 -0.0000115809
0.5031105000 0.9955862248 0.9955741333 -0.0000121451	0.5031105000 1.0043976822 1.0043857165 -0.0000119133
0.5116112000 0.9955165413 0.9955040077 -0.0000125900	0.5116112000 1.0044670314 1.0044545546 -0.0000124213
0.5200901000 0.9954477848 0.9954348295 -0.0000130145	0.5200901000 1.0045357746 1.0045228702 -0.0000128462
0.5285496000 0.9953795699 0.9953661870 -0.0000134451	0.5285496000 1.0046035549 1.0045901085 -0.0000133848
0.5369919000 0.9953117974 0.9952982531 -0.0000136081	0.5369919000 1.0046703003 1.0046568673 -0.0000133706
0.5454191000 0.9952447624 0.9952310068 -0.0000138214	0.5454191000 1.0047363359 1.0047226069 -0.0000136643
0.5538332000 0.9951786387 0.9951644286 -0.0000142790	0.5538332000 1.0048018625 1.0047879037 -0.0000138921
0.5622362000 0.9951133222 0.9950986792 -0.0000147150	0.5622362000 1.0048668001 1.0048522311 -0.0000144984
0.5706300000 0.9950486962 0.9950337346 -0.0000150360	0.5706300000 1.0049310537 1.0049161453 -0.0000148353
0.5790164000 0.9949847047 0.9949693998 -0.0000153820	0.5790164000 1.0049945877 1.0049793063 -0.0000152055
0.5873973000 0.9949213129 0.9949054924 -0.0000159013	0.5873973000 1.0050573889 1.0050417324 -0.0000155777
0.5957744000 0.9948585642 0.9948423430 -0.0000163050	0.5957744000 1.0051195201 1.0051034418 -0.0000159964
0.6041493000 0.9947965437 0.9947799327 -0.0000166979	0.6041493000 1.0051810850 1.0051646174 -0.0000163827
0.6125237000 0.9947352700 0.9947180819 -0.0000172791	0.6125237000 1.0052421220 1.0052251039 -0.0000169293
0.6208991000 0.9946746593 0.9946571029 -0.0000176504	0.6208991000 1.0053025651 1.0052850777 -0.0000173951
0.6292772000 0.9946146204 0.9945964990 -0.0000182195	0.6292772000 1.0053623425 1.0053443856 -0.0000178612
0.6376594000 0.9945550825 0.9945364249 -0.0000187597	0.6376594000 1.0054213954 1.0054028844 -0.0000184112
0.6460471000 0.9944959827 0.9944771829 -0.0000189039	0.6460471000 1.0054796710 1.0054610569 -0.0000185126
0.6544419000 0.9944373495 0.9944184503 -0.0000190049	0.6544419000 1.0055372142 1.0055184425 -0.0000186683
0.6628451000 0.9943793713 0.9943602208 -0.0000192587	0.6628451000 1.0055942321 1.0055753599 -0.0000187672
0.6712581000 0.9943222323 0.9943026386 -0.0000197056	0.6712581000 1.0056509284 1.0056316639 -0.0000191563
0.6796822000 0.9942658746 0.9942456931 -0.0000202980	0.6796822000 1.0057072578 1.0056873639 -0.0000197810
0.6881187000 0.9942100791 0.9941893746 -0.0000208250	0.6881187000 1.0057630092 1.0057424686 -0.0000204229
0.6965690000 0.9941546642 0.9941333881 -0.0000214012	0.6965690000 1.0058180112 1.0057969849 -0.0000209046
0.7050342000 0.9940996564 0.9940781596 -0.0000216244	0.7050342000 1.0058723011 1.0058510637 -0.0000211134
0.7135157000 0.9940451437 0.9940232570 -0.0000220179	0.7135157000 1.0059259823 1.0059044251 -0.0000214303
0.7220146000 0.9939912016 0.9939690970 -0.0000222382	0.7220146000 1.0059791422 1.0059573588 -0.0000216540
0.7305320000 0.9939378647 0.9939155301 -0.0000224708	0.7305320000 1.0060318276 1.0060098668 -0.0000218291
0.7390693000 0.9938851590 0.9938624159 -0.0000228830	0.7390693000 1.0060840802 1.0060616778 -0.0000222669
0.7476275000 0.9938330747 0.9938097515 -0.0000234679	0.7476275000 1.0061358989 1.0061129373 -0.0000228216
0.7562078000 0.9937815245 0.9937576682 -0.0000240056	0.7562078000 1.0061872040 1.0061637820 -0.0000232780
0.7648113000 0.9937304125 0.9937061599 -0.0000244056	0.7648113000 1.0062379052 1.0062139511 -0.0000238056
0.7734391000 0.9936796908 0.9936550919 -0.0000247554	0.7734391000 1.0062879623 1.0062637123 -0.0000240985
0.7820923000 0.9936293977 0.9936044633 -0.0000250943	0.7820923000 1.0063374259 1.0063129377 -0.0000243339
0.7907719000 0.9935795818 0.9935545256 -0.0000252180	0.7907719000 1.0063863553 1.0063616322 -0.0000245662
0.7994790000 0.9935302887 0.9935050201 -0.0000254331	0.7994790000 1.0064348081 1.0064099245 -0.0000247246
0.8082147000 0.9934815587 0.9934559468 -0.0000257800	0.8082147000 1.0064828356 1.0064576900 -0.0000249836
0.8169799000 0.9934334335 0.9934075489 -0.0000260556	0.8169799000 1.0065304878 1.0065050560 -0.0000252668
0.8257758000 0.9933859141 0.9933594566 -0.0000266336	0.8257758000 1.0065777764 1.0065517783 -0.0000258281
0.8346032000 0.9933388973 0.9933119116 -0.0000271667	0.8346032000 1.0066246018 1.0065981055 -0.0000263219
0.8434633000 0.9932922579 0.9932649115 -0.0000275311	0.8434633000 1.0066708463 1.0066439168 -0.0000267510
0.8523570000 0.9932459068 0.9932182172 -0.0000278779	0.8523570000 1.0067164253 1.0066892159 -0.0000270279
0.8612853000 0.9931999238 0.9931720651 -0.0000280495	0.8612853000 1.0067614291 1.0067341217 -0.0000271240
0.8702491000 0.9931544407 0.9931264508 -0.0000281828	0.8702491000 1.0068060001 1.0067785189 -0.0000272954
0.8792494000 0.9931095791 0.9930812577 -0.0000285178	0.8792494000 1.0068502710 1.0068225238 -0.0000275584
0.8882872000 0.9930653247 0.9930364864 -0.0000290397	0.8882872000 1.0068942363 1.0068659100 -0.0000281324
0.8973633000 0.9930215814 0.9929923588 -0.0000294279	0.8973633000 1.0069378050 1.0069091303 -0.0000284770
0.9064789000 0.9929782487 0.9929484294 -0.0000300302	0.9064789000 1.0069808851 1.0069516235 -0.0000290588
0.9156347000 0.9929352803 0.9929050308 -0.0000304647	0.9156347000 1.0070234336 1.0069938372 -0.0000293900
0.9248317000 0.9928927027 0.9928621608 -0.0000307606	0.9248317000 1.0070654816 1.0070355504 -0.0000297212
0.9340708000 0.9928505493 0.9928197092 -0.0000310622	0.9340708000 1.0071070658 1.0070767655 -0.0000300865
0.9433529000 0.9928088469 0.9927776763 -0.0000313964	0.9433529000 1.0071482196 1.0071176969 -0.0000303061
0.9526790000 0.9927675911 0.9927360632 -0.0000317576	0.9526790000 1.0071889596 1.0071581299 -0.0000306097
0.9620500000 0.9927267699 0.9926947664 -0.0000322380	0.9620500000 1.0072292975 1.0071980666 -0.0000310067
0.9714666000 0.9926863720 0.9926540964 -0.0000325134	0.9714666000 1.0072692443 1.0072376137 -0.0000314023
0.9809299000 0.9926463890 0.9926138453 -0.0000327848	0.9809299000 1.0073088132 1.0072767687 -0.0000318120
0.9904408000 0.9926068179 0.9925738116 -0.0000332521	0.9904408000 1.0073480165 1.0073154297 -0.0000323491
1.0000000000 0.9925676563 0.9925344000 -0.0000335053	1.0000000000 1.0073868660 1.0073540000 -0.0000326251

